Real-value and confidence prediction of protein backbone dihedral angles through a hybrid method of clustering and deep learning

Background. Protein dihedral angles provide a detailed description of protein local conformation. Predicted dihedral angles can be used to narrow down the conformational space of the whole polypeptide chain significantly, thus aiding protein tertiary structure prediction. However, direct angle prediction from sequence alone is challenging. Method. In this study, we present a novel method to predict real-valued angles by combining clustering and deep learning. That is, we first generate certain clusters of angles (each assigned a label) and then apply a deep residual neural network to predict the label posterior probability. Finally, we output real-valued prediction by a mixture of the clusters with their predicted probabilities. At the same time, we also estimate the bound of the prediction errors at each residue from the predicted label probabilities. Result. In this article, we present a novel method (named RaptorX-Angle) to predict real-valued angles by combining clustering and deep learning. Tested on a subset of PDB25 and the targets in the latest two Critical Assessment of protein Structure Prediction (CASP), our method outperforms the existing state-of-art method SPIDER2 in terms of Pearson Correlation Coefficient (PCC) and Mean Absolute Error (MAE). Our result also shows approximately linear relationship between the real prediction errors and our estimated bounds. That is, the real prediction error can be well approximated by our estimated bounds. Conclusions. Our study provides an alternative and more accurate prediction of dihedral angles, which may facilitate protein structure prediction and functional study.

==> anc/Additional_File_2_-_TR5046_list.txt <==
3l22A
3ag7A
3kztA
4hzoA
3wvaA
1okrA
4nqwB
3m0hA
4xzzA
2f9cA
2qltA
5bpxA
4nwyA
2wq4A
3nrlA
1xs9A
2d3dA
3m9qA
3ht1A
2o2wA
1zr6A
2qbvA
4cvoA
4ri6A
4l5eA
2wswA
4obwA
4g6dB
4ixqO
4eqpA
1jovA
4xdcA
1dptA
1ffkZ
1v5iB
5cxaA
1pl5A
1h0hB
3vmnA
2vwsA
4zjnA
3bs1A
1yzvA
3bedA
2p58B
2gs5A
1c8uA
5aumB
5fi3A
2dwuA
3blzA
3htrA
2npsD
2rjiA
4zngA
4rz9A
1wnjA
3jx9A
2f2fA
2xcbA
4mdwA
1fe6A
4wsiX
5j7rA
3vrdB
3kyzA
3kxrA
4pehA
1d3uB
1nykA
4zgfA
3tbdA
2rruA
1v54G
3ls9A
4fgwA
2gboA
2x4lA
4nooB
1xr4A
3eziA
1s3tC
3oirA
3floB
2hqlA
4b2nA
5ktaA
4axqA
2a0kA
3rlgA
3f6qA
5ah1A
5id8A
4fypA
3wsrA
2hytA
3a3pB
3pf2A
4kgiA
3fjsA
3gozA
4cfsA
4ld6A
2q02A
4uuuA
1rfeA
2cwqA
3gwhA
3ns6A
1ga3A
1uixA
4zj9A
4ry1A
3bkwA
4uabA
1y66A
3u7zA
1jb3A
2hi0A
4wnnB
2zd7A
3va9A
1gl4A
1b3tA
4b9gA
2ekdA
3l0aA
5eipA
3o14A
3lkbA
2dg7A
4l0cA
2uveA
2rc3A
1zkeA
4zevA
3onqA
3w1eA
3bj6A
4qpdA
1ts9A
1s0yB
3gbwA
4v28A
2c7mA
1xruA
1yk3A
3fjvA
3vc8A
3dxtA
4efiA
2evuA
3uitA
3bh6B
2y1bA
3x38A
3nthA
4mieA
2pwwA
1uxlA
3s8sA
2lt7A
3dhxA
1seiA
3iupA
1e0bA
4qiuA
2cfmA
3q9bA
1oeyJ
4rl8A
4zy9A
2d42A
2qzuA
3filA
3psaA
2exrA
3oosA
1vh5A
1okcA
4cgsA
2lxmB
1y6iA
3qvkA
3qxbA
3gbtA
2nx4A
2r8wA
4rxvA
4n8nA
2dpfA
2e12A
2r47A
4cg3A
4rzlA
5j7mA
4gi3C
4lg8A
3okcA
4y7dA
1w5rA
1wclA
3h0oA
1clcA
1m55A
2ogfA
5d09A
3f40A
1y8aA
2i9dA
2mqsA
4obbA
5k81A
4u7xA
2o1qA
2jdjA
3lw3A
1yreA
3cvjA
4ng2E
4l3uA
1sfuA
2v8iA
4f2hA
3bwhA
3rgiA
2z6rA
1rkqA
4hj1A
4bfgA
3obqA
1hxnA
3qzmA
2ignA
3c8lA
2nuhA
2r1jL
4g4gA
2qlwA
3r66A
1a62A
3lgcA
4wriA
3fwbC
3ty1A
1nekD
2e8gA
3si5A
1wmiA
4k82A
4e0fA
3gwjA
4ydrA
3wisA
3ayhA
2a5dB
1oboA
1zpsA
4r9oA
3g9gA
3szpA
4yl8A
3ck1A
3u5sA
4u7lA
3iv4A
1tc5A
5c4iA
3er7A
1lfpA
2p25A
4ry9A
3du5A
4xomA
1gmxA
1vimA
1uj8A
2ix7C
3einA
4mhdA
3g3zA
1s98A
1hm2A
5ixpA
3cl6A
3fayA
5isuA
1sbxA
3bfmA
1wd5A
1ro7A
1eg3A
3zvlA
3htyA
1kolA
4dt4A
2cx5A
2q7fA
4bj0A
1oo0B
3d2uA
3dx5A
4dnyA
2fbiA
4be3A
3hklA
3v33A
4yddB
1wpnA
4xr8F
2gbbA
4u1eG
1rwzA
2vrzA
2oggA
2pqvA
3o2iA
2n6lA
3lqnA
3vv9A
4qbbA
1g0u1
4at0A
1xqhA
2zvyA
1kdgA
5f84A
5dwzA
3qzrA
3hzpA
4ei7A
2ynaA
1xrxA
2p8rA
4f5mA
4oa3A
1rv9A
3v48A
2y0oA
1xk5A
2p4zA
4u77A
2yqzA
3lczA
4kf9A
3mj6A
5cklA
4fcaA
4e1sA
4h5sB
3n9yA
3jr1A
3f0hA
1g6gA
3vpzA
4lanA
2rdcA
1yfuA
5fg0A
1x6iA
2kx6A
4fzqA
3zzoA
4mveA
4iguA
1b35D
3ejkA
1dguA
2o70A
1x3bA
2e8cA
2f07A
4eunA
4ozkA
2bweA
2puhA
4lqeA
2gu3A
4kppA
3x0fA
1v2xA
2jbxA
4mxrA
2v4xA
5afdA
3he5B
2ia7A
3fefA
2asbA
2qvoA
1vpqA
4ocuA
2zcaA
4dolA
5j3qA
2cgjA
5kchA
2cy4A
3f4sA
3mlnA
3hwoA
5c2mA
3kqiA
2chcA
5e3eB
3hm4A
2hqyA
4peuA
3cssA
1yt5A
4q7qA
3dnsA
1sedA
3fuyA
3n8bA
1ov9A
5evhA
2cl2A
1ox7A
1w0hA
2mx1A
1sr8A
2hx1A
5f74B
5icwA
1kw2A
1al6A
2w7aA
4i9oA
4harA
4od8A
5a39A
3t0yB
3wkfA
4w64A
3g0mA
3u1dA
1t1jA
4heoA
2i2xA
3fzqA
3teuA
2l49A
2i7rA
1j3wA
4dovA
2x5hA
3cewA
2cviA
2f6kA
2bm4A
3dm8A
3kf8A
2vzcA
3rleA
2od4A
1e1aA
1wehA
1w0nA
3x37A
5hblA
3kq0A
1f1mA
1g3iG
1cv8A
1xubA
1fpoA
2p0tA
3n6tA
1jmvA
4xalA
1ygtA
4j7oA
5aotA
3vyxA
4qciC
5ix8A
2qacA
1j98A
4o6yA
3ozhA
2jr2A
2pyxA
3h86A
3rgaA
2pd1A
1rktA
3r72A
4zsfA
4rmxA
3q7rA
1gxmA
1uxaA
3ff4A
2v6vA
3sxuB
4c87A
4hddA
2ecrA
4fc3E
2gibA
4ggrA
4gxtA
4bkeA
4r1dA
4b9wA
3eyeA
2be4A
3ffrA
3kbyA
3ey5A
3uebA
4gb5A
1k5cA
2cxkA
2r4iA
1gk6A
2oyoA
4kqdA
3q64A
4evxA
4gcnA
1ujbA
4cv7A
1dykA
2xhgA
3pwxA
4z5sA
2jenA
2b3mA
1l7aA
4dixA
2ihoA
4uosA
1r6dA
4dt5A
3dgpB
3pigA
4id9A
2goxB
3e0xA
2gtcA
2gelA
2ogiA
1qsvA
1hr6B
1s5uA
1pmmA
3rlcA
1ffkT
3ce9A
3dr0A
3f6qB
4w4kB
2xz2A
2pstX
1qi9A
3pc7A
1u02A
3ehdA
1n40A
1mt3A
3a0tA
4fzvB
4x9zA
4ntqA
1tqqA
2zw4A
3d4eA
2uwjE
2y2zA
1ie7B
5c0pA
2ciqA
1m1pA
2nwfA
1oxwA
2z72A
2hqeA
3v69A
3k01A
1bfaA
2fdbM
5cukA
3n5bB
2of3A
1gs5A
4ccsA
4r3uA
3szqA
2fn6A
2i5rA
3u4vA
3egwC
1kyoD
1lkvX
3q20A
5bmqA
4jqpA
2rj2A
2d7cC
3cggA
2nr7A
4xz6A
2mhnA
1wfrA
2w31A
1h12A
1tu1A
2bklA
3cx5F
3bl4A
1rcwA
1bm8A
3n08A
2o6kA
1ssnA
1d5wA
3rvaA
3o3mB
4yiiA
5jryA
1dy5A
1h2cA
1ez3A
2vo9A
3rbyA
3ixlA
3h87A
4im9A
2b81A
2eaqA
1cc7A
4hyqA
1tgrA
3abdX
2q8pA
4es8A
3ab1A
4le3A
2oebA
1ynmA
1l0sA
1euvA
1k3iA
4qasA
1nthA
1q7fA
2xtsA
5by8B
4uqwA
1xkrA
3wygD
3s6fA
1xpjA
4l02A
3e23A
4s1vA
2q7aA
3qf7C
3t92A
4zwqA
3lvyA
2pmwA
4roqA
4g6xA
2ddzA
2w5eA
3uljA
1ejcA
2rqfA
3kuvA
5a8rA
4gdoA
4d0pA
3c9rA
3lfkA
2azjA
5exiA
1fxkC
4hwvA
3h6jA
5hpkB
4iyjA
1cfrA
4knaA
1bvbA
3cqxC
1k4zA
1wm9A
4znoA
4f2fA
2ha8A
3l39A
4y0dA
4ypnA
3letA
1jnrA
3f9uA
3a1gA
2atzA
3caiA
2dd4B
1wjgA
1e25A
2o14A
2h9aA
4a94C
5fruA
4h6bA
2ooxA
3r0vA
4clqA
1h6hA
3rf0A
4p5pA
1yu0A
2fbqA
5j1nA
5c4yA
4jzlA
2hx5A
2faoA
3rzsA
3tbnA
1d5tA
2apjA
1tuwA
2okuA
1utgA
4bmcA
3k6tA
2f7fA
4bgoA
2aeuA
3ld7A
4p98A
2ba2A
1u2hA
3mhxA
1n7kA
2ze3A
1d1zA
2f0cA
4z9hA
2xbgA
1sqbB
4le8A
3vsgB
5agiA
2p57A
1wdxA
1ynbA
4jd0A
2icsA
3perA
4ua8A
5isvA
2vb2X
1s2oA
2qjfA
4i0xA
3wucA
4bxpA
4wtzG
1dp5B
3ek3A
4a25A
2x0gA
3ii2A
1bhsA
3iraA
4bgaA
2d7jA
2fiwA
3ffvA
1id0A
1s72X
4z8wA
3cp7A
3vk6A
5fnoA
3cr3A
3orjA
1jqlB
3it3A
4yskA
3vg8A
1xauA
4cddA
3vr2A
4hg2A
3so6A
4hkuA
2fvvA
4w7uA
3qsjA
3qorA
5brlA
5d2fA
1eteA
3gr5A
2wujA
1v54C
2spcA
4y9iA
3q3eA
2j12B
4x4nA
3kljA
4gf3B
4annA
5b1qA
1b77A
1xa3A
5fceA
3li8A
2j4oA
5d1rA
4cpcA
1jkeA
4qvtA
2od6A
3gveA
1o22A
3ofjA
3ccyA
4p82A
4gnbA
4lxqA
4jzuA
1lfwA
3mydA
5lduA
1jb0E
6abpA
4hlsA
5cwiA
3h0dA
3e0zA
4qxlA
1bxeA
1iktA
1uebA
4tmxA
2xodA
4bwqB
4h3wA
3azoA
5izeA
1htlC
4uf1A
3mx7A
2i5iA
4h86A
4ja8A
2znlB
4a56A
3gdhA
3zihA
3dupA
3bptA
5bseA
1otkA
3turA
3t6oA
2hm8A
2aplA
1eb6A
2ooaA
3b08B
3hynA
2ps4A
5fdqA
5g09A
4nv0A
1o5uA
1ztcA
4o66A
2od5A
1n8eA
2aneA
4j7bC
3lvuA
3lyuA
2pgnA
5chiA
2cg6A
1is3A
1fhlA
1xcrA
4yiwA
2qedA
3soyA
3os4A
3vz9D
1vkkA
3zwuA
2v0hA
1mk4A
1senA
2j7qA
2qsvA
2j1kC
1gp4A
2w2xC
5cjkB
3ib7A
2m5xA
4zw2A
5kayA
2qmuB
2es9A
3b09A
3a1yA
1bbt2
1qr0A
2qmlA
2q9uA
1lxjA
2x5fA
4iciA
4nf9A
1xw3A
4e5xG
3r7aA
3iolA
3l32A
4gdzA
4bwzA
2qswA
2qu7A
3r2qA
4muvA
3ombA
3zvkE
4f0pA
4wa0A
2lpnA
3m04A
2xn6A
1gykA
1id1A
3kd6A
2qsbA
5bxvB
3j06A
2hboA
1aofA
3rjmB
2wtmA
4z39A
1po5A
1w8iA
3h2bA
5a96A
4yzgA
2pv4A
3l5aA
5bnzA
4kvhA
3l51A
4j0nA
3pf6A
3a35A
5f44A
4mnnA
4b0eA
1lv9A
2jekA
4qftA
1tjlA
1zynA
4bwvA
1vywB
4wdcA
3g7yA
2ehwA
1r71A
2z81A
2pxxA
4r3uC
5i45A
4ljiA
2ntkA
3emiA
2xeuA
1mt1B
4cogA
4cu5A
2bukA
3teqA
2xzeQ
2nvoA
4bfcA
4ljsA
5cj1A
3hnbM
3r5sA
4nrgA
1kvdB
3no0A
4q6wA
1ejjA
4im6A
1eerA
2rd9A
2gkgA
1vk1A
4hz4A
2e3mA
3angA
3lizA
4oh7A
4e5vA
1soyA
2kdvA
3coqA
2cxyA
4evfA
3tm8A
3rauA
4d6vA
4ebbA
3qyfA
1xutA
1b33N
2rafA
3sojA
3oz2A
2x3mA
2quoA
2q9kA
2ip2A
4ue0A
2ca5A
2olmA
1qn3A
1zx3A
4ur7A
3f56A
1nepA
3sumA
4o88A
5bs6A
5aonA
3gwnA
4a37A
3b4uA
5ellA
3wxmB
1h8pA
2vunA
5hl8A
3osmA
4ijnA
3b0dC
4ldnA
5fmuA
3vv1A
5apgA
4uiqA
2yh5A
2qqyA
1o5eL
4mgsA
4g7xB
4i7hA
3v75A
2wbfX
3k12A
2dyiA
3fgvA
2fzvA
2uv4A
1z0nA
5d23A
5f18A
1h4xA
3locA
2axtU
5aoxA
1lisA
3noqA
4nqjA
3wxyA
1hv6A
4pt7A
4a5nA
3l9fA
3fvsA
5dleA
1umnA
3bdvA
3czxA
4czdA
2pkfA
3qf2A
4pm4A
5c5dA
1ew6A
4eiuA
3tdsA
3hgiA
2v3aA
2pmyA
1ka9H
2gtyA
4d70A
4pc0C
10mhA
1kcmA
4l2hA
1fqvA
2ofiA
3dwwA
4i17A
1e6uA
2zjwA
1yzyA
4wy4B
2lp8A
2j9wA
1lzkA
3mn2A
4joiC
1jfmA
5d9gA
4ebgA
1qj4A
3x0uA
1pi1A
4boeA
4nkpA
2p9wA
1nkpA
4pz1A
3hsaA
4c6sA
3ix7A
2wqkA
3pycA
4tvsA
5cxpA
4jmrA
4f67A
1sj7A
2h1fA
4oi4B
4n8gA
3ca8A
4yi8A
3drfA
1ln1A
3dboA
4lcdE
4zboA
3fn8A
1z54A
4nl9A
2nyvA
3w9bA
1w8xA
5c00A
5fcnA
4ehsA
3e9uA
2q0tA
3uzrA
2qeaA
4n2pA
4oe9A
5e8tA
1y3tA
3dz1A
2o1oA
1zbfA
4qprA
1fqjC
3qw9A
2b9wA
1qyiA
3ifeA
4bk7A
4gj4A
2y78A
5an6A
2ozyA
3of4A
1gsaA
1r0dA
3aiaA
4o62A
3qheB
4hh5A
4o4dA
4deyB
4cruB
4afyA
3rh2A
3no4A
2ox7A
4zkqA
1muwA
3hlzA
1y43B
3iarA
4k8wA
3vejA
3potC
4mnoA
1t6cA
4jj0A
1gweA
2ve3A
5j8qA
2z3xA
4m91A
5dhvM
4i8iA
2yhnA
3kvpA
2ownA
3k2nA
1cnqA
1h6fA
2efvA
4cihA
3kz5A
2xetA
4okmA
4wuiA
4k9zA
2xc8A
2vx8A
3sscA
2c0zA
3va1A
2d0oA
2ra9A
5itzD
4y9tA
3fymA
5ew0A
2r2dA
4avrA
2fb5A
4js1A
1byrA
1sqhA
2f8yA
4as2A
2gmhA
4wskA
3i3wA
3e4vA
3zybA
3n4jA
2prvA
1hx3A
2lokA
4gxwA
5iqmA
3uv0A
1eytA
3u56A
3rbsA
3nojA
3og9A
3malA
3k6qA
2zdsA
2axqA
2r2yA
1k9yA
1mjnA
3h51A
4fbjA
1j27A
2xskA
3pzsA
4aqoA
1el6A
1hk9A
4qo5A
2hl7A
4chgG
4crwB
3on9A
1s9rA
4x00A
4eguA
3emxA
4q3kA
5da5A
2aamA
4l5gA
4jj9A
1rttA
2c2iA
2guiA
3hvaA
4z29A
2wtoA
3w0mA
2x8xX
1i7dA
1u7oA
3axmS
2p3yA
4jglA
1qamA
3o0lA
4bmdA
2y8wA
3f10A
5icuA
4esqA
3tdgA
3t8kA
1luzA
4y5jA
3oisA
4pqdA
4dmgA
4wvrA
2vh3A
2j6bA
4zceA
3r6aA
5czyA
4wwjA
3i45A
1csgA
2pndA
1ww9A
1mscA
3ov5A
5cx8A
3x0vA
4tpvA
1y4mA
1hdhA
3qzxA
5bqfA
3dfuA
2qa4M
3na7A
4xxwA
4iz7B
1vk6A
4m8aA
3bo6A
1sraA
3a8rA
3wnzA
4lldB
2ethA
3cs5A
2ynyA
2cxfA
4b6gA
1waaA
4bgcA
1uscA
4nrhB
1gn9A
1ty4C
1cuiA
2inuA
3mtqA
1xbsA
1z0sA
3ushA
3n8uA
2eq7C
3jqyA
3qbtB
3e38A
5fn7A
4q7eA
3kwlA
3eehA
3lyxA
1h4aX
4fc9A
2qpvA
1guiA
3adrA
3o59X
2m5hA
4lrsA
2onkE
2hdiB
1m5nS
4kyqA
4a8xB
4j7lA
4lksA
3g5tA
4axoA
4zhbA
4gwbA
2g7oA
4jhyA
1vstA
2oyyA
3e11A
3kupA
1nu7D
3fldA
1pocA
2ku1A
3da8A
1grqA
4ru0A
4zzfA
4ycuC
3ipjA
1useA
1fjgG
3flaA
4wzgA
2r91A
3fj1A
2ibsA
2xglA
4dadA
5czgA
2i79A
1e2wA
1y8xB
4m40A
1o87A
2yqfA
4pkfB
5cetA
4h7lA
1dizA
3rpfA
3u4zA
3dhgB
2xolA
4e94A
4jrlA
1j1tA
3zedD
3fd4A
2xvsA
3i5qA
2yh9A
1w6sA
3hrdC
1ixhA
4ryiA
2ii2A
1r7jA
1occA
4npoA
3egeA
4gbmA
3f9sA
3piwA
1vieA
2pt7G
2f0xA
4g2aA
5kvdE
1vsrA
2w12A
3vgkA
2a6aA
2qf4A
5e50A
3uidA
4ffuA
4mtuA
1rlwA
3mxnB
2fwyA
4k70A
1feuA
3fdjA
4lwsA
3kfoA
5e2cA
4b4dA
3ej9A
5cl2A
2gaxA
4l8pA
1t33A
2jlbA
4pvkA
1a73A
4fvbA
4pe6A
4r1hA
2o48X
1q7lB
1pbjA
4q4gX
2g5gX
3e7qA
4hkgA
2ex5A
1s7zA
3f5rA
2asfA
3vw9A
5l8xB
4z0vA
4waiA
2jqnA
1jdaA
2f9iB
1ercA
4lpqA
1nmoA
3mqoA
4torA
2zk9X
3crkC
2zo9B
3pw3A
4lgjA
5e9pA
4gm6A
3gy9A
1xhnA
4co6D
4bpsA
5a5yA
1k8kD
4hfkB
2rjoA
1ctfA
5eaiA
4icuA
3kzhA
3lydA
1wwzA
3rkgA
5j1zA
1b8fA
1y9wA
4ikvA
3ivpA
2iqtA
3fpnA
1lcjA
4lzlA
1mixA
1vjqA
4nzgA
3bw6A
5fvjA
2owpA
1wv3A
2z84A
1hw7A
3v0dA
3a9lA
1poiA
1fe8A
4gx9A
1yq3A
2ou3A
3sxkA
1jyeA
3wasA
2qhlA
1d2iA
1pu5A
3iqtA
1pa7A
3pkzA
2o0tA
2np5A
2zy3A
1h2bA
1g8aA
2ozeA
4gzkA
1vprA
4j3eA
2xwvA
1qsmA
1nzeA
3mvuA
1hz5A
3eerA
2rgqA
2ikqA
5cvaA
4uzzB
1pf5A
3zrvA
2gd4A
1zbsA
2cmgA
4i2oA
1hq6B
2w0iA
4ndfA
2fdrA
4yx5A
1jyoA
3d9xA
4y2lA
3up0A
3pl2A
3c9qA
4wwbA
2oj5A
1oqjA
2xevA
2z2lC
5i2mA
5djoA
3dwcA
5hdaA
3v1aA
1xs0A
2vyaA
4wy4C
5jmdA
1occD
2zsjA
3wwqC
3qhyB
2p1mB
1xrkA
1i88A
1mmoG
1wa8B
1hj6A
2r5sA
1rifA
2hewF
4zxaW
5e8jC
1y9kA
2c0gA
2qtqA
5d9rA
2i3dA
2gukA
4qi3A
4mxnA
4ph2A
5a9dA
2v94A
2qzqA
1s4kA
3sx6A
4chsA
4uajA
3mc3A
3bveA
3o10A
4jpnA
4jbeA
3gxvA
2gpiA
3towA
3gf6A
1b4sA
3or1A
2pu3A
1e58A
3r95A
4joqA
4qtpA
4e6sA
3ldyA
3vsmA
4lf0A
2r8rA
2cxiA
4k3zA
4irvE
1kzuB
3exnA
1chdA
1m8gA
4h4nA
3p6zC
3qu3A
3kp8A
1eazA
3bfvA
1l6pA
2ibaA
4uobA
1or7C
1couA
1n3jA
3vvxA
3renA
2k0qA
2d4gA
2kbwA
3maoA
3qu5A
1o9gA
4k12A
3tg2A
2pjuA
1iw7E
4qq0A
1kezA
4iilA
4r1dB
1nnfA
3hqtA
3fw2A
4rgdA
3k1hA
1e8eA
3jvoA
4gy2A
1vzyA
3ij6A
3wuzA
2ezwA
3tvjA
2b9cA
3zypA
2jt2A
2xffA
4fdwA
2wewA
5j1gA
1eejA
3g1iA
2jpuA
3dnxA
3d34A
4rxjA
3etbJ
1brtA
3snkA
1x0tA
2hp0A
2j6aA
4atmA
2dh2A
3igrA
4infA
1g2cA
1jfbA
3bbjA
3eshA
4ebjA
2i9cA
4rl3A
3nphB
3nfvA
3gmxA
1codA
1dowA
2xfgB
3brcA
2vovA
1wqfA
1hq0A
1gveA
4e11A
4mz3A
1bsiA
3ak8A
1k19A
5f22B
4ac6A
1iapA
2guyA
1jidA
1f60B
2pnoA
3lhnA
3v67A
4i6kA
5ewoA
2ei9A
1zlhB
4ayoA
2r1iA
2fs5A
3irsA
1jfuA
3zdoA
4f18A
2piaA
3c7jA
1jlyA
1ixlA
2q0yA
3cp0A
2xvcA
4mk6A
3nkgA
2c3nA
4elnA
4r12A
2c1mB
2yxoA
3a02A
5ex2A
1yf5L
4b0zA
3k94A
4pvzC
1f5qB
4l8jA
1g6uA
1ahsA
1tc3C
1yq5A
2dxaA
5htrA
5iojA
2ejxA
2f9fA
4j8lA
4rhzB
5cvwA
4by3A
2riqA
4dhlA
4w4kA
2a6qA
2hngA
1xhxA
4bvqA
4pagA
1ylxA
3aqeA
1j77A
3trtA
4yaaA
3s0tA
4xy5A
4kcfA
4l0rA
5g0gA
3i0oA
4n02A
3nbmA
3pluA
3pmcA
3o2qB
5a0yA
2p09A
4qekA
2xioA
3d3bA
5apaA
1vpmA
3kkzA
3un6A
2yztA
1e8jA
4bvxB
3naqA
1q0rA
4u63A
5aedA
3himA
2dc4A
3kvnA
3x32A
4s38A
2qvpA
4fk9A
3pesA
4gekA
4hjiA
3bjeA
4hsrA
4i1lA
3qb8A
3isrA
3ni8A
3zcnA
3wozA
3ahzA
2bfwA
2r6r1
4jg2A
1fazA
3tlqA
1uf4A
3mkdA
4ehtA
1dd4C
3e4wA
3ku3B
2x49A
2a6zA
4nmyA
3zbdA
3h8tA
4jqrA
3tzwA
4otsA
1g5rA
2pn2A
4ndsA
1urqA
2w2uA
1ds7A
3wx4A
2yyoA
4bg7A
4l77A
1irqA
5cyzC
3d3sA
2rbaA
3vyqA
4cj6A
1lvhA
1avpA
4g2sA
3aafA
3c8iA
5hdwA
2p6wA
2ghvC
3fkcA
1w2fA
1euvB
4qa8A
2whyA
2nmuA
4zc3A
3sd7A
4fvgA
3hkvA
2fsdA
4a2cA
2hy5B
5gcnA
1c47A
4uarA
1vqsA
1qhdA
5i3tA
1xg1A
1b35C
2qv5A
3mazA
1qd6C
1mgtA
1jdwA
2a1vA
4eswA
3dmcA
2i4lA
3gxqA
3n3yA
3k8uA
3l4qC
3c19A
5dj1A
5flyA
4a02A
3mb5A
3tl8B
4wnbA
3ia1A
4f3vA
2ftrA
4atgA
1wd3A
2q9fA
3uw3A
2qh1A
3it4A
2innC
1ytvM
2h88C
4ohjA
1u07A
1armA
2xvxA
1on0A
2x8tA
5clsA
5d16A
132lA
4gkgA
4m8kA
1ethB
2xwtC
2aaqA
4qrzA
1pixA
2ey4C
4k0dA
1lk9A
3i0yA
4hmoA
3pywA
4s0uC
4lzxB
2jmvA
2chlA
3vpbA
2mzwB
1tv2A
1dm9A
1rtwA
4whiA
5jmyA
4lg3A
1cywA
3km5A
4flbA
4uskA
4rmoA
1xmtA
3slrA
1zavA
2v1yA
2wfoA
1f5vA
5ewkA
1ncaN
5dclA
1sknP
4ee6A
2aegA
1xwdB
4j6oA
2wy4A
2p75A
3qh9A
4c12A
2pttB
3r5gA
3ha9A
1ub4C
3ajvA
1zkpA
3cnuA
3gjyA
1y5hA
4hz9A
2p12A
4hc8A
1izcA
5jh8A
3eo6A
3abhA
5e6gA
4m1aA
4fqbB
3lwtX
4r6yA
1utuA
3zwhQ
3g65B
3kd4A
1uh2A
3wh4A
2h6lA
4i68A
5a1nA
1kzhA
2ppvA
1yf2A
4c8qB
4p1bH
1h21A
4ejrA
5igeA
4aekA
1ewfA
1of3A
2zu0C
2gf6A
1ry9A
1upqA
3a15A
1mwwA
1qv9A
5al6A
4qbaA
2nzwA
2ksgA
4xpmB
4wpmA
3eoiA
5b85A
2bwyA
3no6A
3sl9C
3k7pA
1yx1A
3cjpA
3w1oA
5dnkA
4rc1A
3daoA
4xhtA
4fuvA
2d1lA
3wrbA
1v2zA
3nweA
3e4rA
2bdrA
2qe8A
1s721
2qm4A
3wjtA
4hwmA
2j43A
2ykzA
2fp4B
3wwtB
4d05A
3jpxA
3o4oA
5bs2A
1vctA
3b5mA
3sd2A
5a8rC
4ftfA
1gxyA
1j8bA
1rfyA
4wnbB
3kxpA
2eq5A
1paqA
3tfgA
1a8lA
3j5sD
3vn5A
4l7aA
2inwA
4f54A
1jyoE
1ztdA
1pcfA
3lxqA
3hj7A
2yllA
4aivA
3kgyA
5l0lA
2a1iA
4zotA
3nutA
4ru5A
5a8rB
2p02A
1ku3A
4wjxA
2ov9A
4f7hA
4wfqA
4xb6D
1xteA
3rofA
3mujA
4jg9A
3fidA
4oebA
3fblA
5febA
3qaoA
4h0cA
3ihtA
2jliA
2qjwA
3my2A
1nknA
3hmsA
3bsuA
1f61A
4jp6A
4p9fA
1i1sA
4b91A
3b79A
4cuaA
3p0kA
3cvzA
5j7oA
2kw5A
1b0bA
3zqmA
4ak2A
3gt6A
2rgxA
3ut4A
4lbaA
2dg0A
2oy3A
4ayaA
4godA
4qs4A
2y8nB
3zr8X
2qziA
1dy0A
3gzrA
3getA
3mgdA
5bp2A
1fbmA
2btwA
1w1dA
4g7xA
4bc2A
3npdA
3neuA
3mdqA
2fl4A
3s19A
3pfeA
2ehgA
3es1A
3qthA
1svfA
3honA
3cxnA
3qz0A
2bkmA
2bswA
3wurA
1ee1A
4xypA
3kzpA
1vyiA
3wcqA
1qwgA
2fexA
4txwA
4n3xA
2hpsA
2pr7A
3venA
4ev1A
3oamA
3hfiA
4h5iA
3okqA
5hamA
1mc2A
4x3hA
4xuoA
1jouA
1uloA
2f66B
2a9yA
3b5qA
3i0zA
2bl0A
1qnoA
4rxxA
3aofA
3ngwA
3m91B
1if2A
1szhA
1vp8A
2h1cA
2j2zB
2r0xA
1vhnA
4m36A
5jzvA
2aacA
4e3aA
3g8yA
3qhpA
2xz7A
1vmhA
1l8xA
4re1C
2ka5A
1l3pA
3f7wA
3agbA
3vpnA
1wx2A
3fh3A
3wklA
4r1jA
2e68A
3gygA
4o2tA
2efcA
1z3nA
3brvA
4yh5A
2hu9A
3ktaB
5igcA
1m9nA
5b0uA
3na5A
3vk7A
3jsjA
1bheA
2vzpA
3k6yA
5dpoA
5e5tA
4b89A
4r7kA
5b08A
4ftdA
2xzzA
3bhqA
2yyyA
2hkuA
4d6cA
2gfqA
1l8jA
1j57A
3apaA
2xm5A
3t6nA
2ae7A
1z1sA
4ijhA
4npdA
5jbrA
3fsgA
3wrnA
4qdlE
2b98A
1lzwB
3s93A
5az3A
2wybA
3rloA
4wzxA
4j8sA
3mpcA
4l1jA
2q2fA
4mf5A
3gaeA
4pasA
3oheA
2a9iA
2bibA
4kdvA
3hs3A
4z3tA
2wlvA
1t0pB
2zx0A
3llcA
4zrsA
1mm4A
2gsnA
3gwrA
3r3yA
1kptA
3bppA
3s8gA
3nctA
3w0rA
2i5vO
4lypA
3bv8A
2etsA
3vmkA
1v33A
3wu2A
4qboA
2qs9A
1uadC
2z5wA
3a47A
1xe1A
2rivB
3iacA
1e5jA
1jadA
5jowA
5e3pA
1fcgA
4pxeA
1sljA
2ojhA
1orsC
1ogcA
3buuA
4f87A
1kafA
3pubA
3u2aA
3d7iA
3lmwA
1smbA
2vj3A
5c1fA
3rpcA
1m6yA
2hw2A
2hbwA
3ktcA
5d02A
3f3bA
3uwpA
4ywzA
1dqgA
4oo3A
1wn9A
1yixA
3dbxA
3o82A
4hr0A
2z9uA
3b4yA
2covD
4yarA
4eqbA
1ytaA
4bluA
5excI
3gvlA
3mmgA
1qsaA
2jfrA
4l4qA
4kq9A
2iumA
1pytA
3mudA
4k2pA
5ehaA
3cu2A
4wckA
3gwiA
4qhuC
1lu4A
4d8bA
1ro0A
3jsvC
5kx4A
4a1rA
4abkA
1e30A
5br7A
5jozA
1sh8A
4gurB
3abiA
2j8kA
2q78A
3bemA
1x6mA
4xwtA
3v3lA
1r44A
3c1yA
3acfA
4gmqA
4czyA
2porA
1ylnA
4jurA
3zxkA
3n0uA
1uw4B
1ezaA
4mypA
1wpbA
2anvA
7ahlA
3m9hA
4rleA
3pb4X
1tvfA
1sqsA
4ynxA
3bm7A
1d2oA
3mswA
4igiA
2o36A
2jkuA
3jybA
4pq9A
1tiyA
4i0wA
3ctvA
1svkA
3bj4A
3c9aC
4xrfA
4jb3A
2cayA
1iznA
2e2aA
4n7wA
3zieA
4yifA
2rfqA
3hg9A
2nogA
3gpgA
4mgrA
3l1wA
4q7fA
3o94A
4b4uA
4eu9A
3mbrX
2bo4A
3zt9A
1gu9A
4dmvA
1nznA
1yhtA
3cjlA
3bruA
3k2oA
2w5qA
4zfkA
2f5iA
1eayC
2zrrA
4c79A
3fgrB
5camA
3pvpA
3qq8B
4usrA
3cs1A
2ixvA
4lrsB
3tdnA
1vmoA
5aifA
4ycsA
4je9A
3d0qA
3a71A
4h2wA
1wwqA
1iujA
5iu1A
3l5iA
3h6qA
2c5aA
4tw5A
4k12B
3mbiA
3g0tA
4fzoA
4u9hL
2db9A
4ytdA
4i6xA
3sm4A
2hueB
2igsA
1kwnA
2wvqA
1ju2A
1regX
3mtwA
3djuB
4nohA
2jcbA
4mhfA
2de3A
4upiA
4d8fA
4obmA
3zc7B
3f1kA
3bdiA
1dp4A
3p2cA
4zjuA
4m0nA
4r60A
3a5pA
4p94A
2vyoA
3fxhA
4ityA
1whzA
4bi3A
1d0dA
4rkpA
1hlvA
4hvwA
1pkwA
2db7A
4x8kA
3zfpA
3oqsA
4ck4A
1bvnT
3ot2A
4g6qA
2zzjA
1r4oA
2nn4A
2x5sA
2bvcA
3p62A
3tosA
1te5A
2xcmE
1o9yA
1y0hA
3e78A
3owrA
4mudA
5a0iA
3rkcA
3vn3A
4h6qA
1t6t1
1a9nB
1nnwA
2wnqA
1rzhM
2cwyA
1jb0F
2bm8A
3vopA
1tuaA
2zcoA
2freA
3evaA
5i8pA
2g3vA
3dxrB
2hc8A
2luzA
4ccgX
2cfxA
1v70A
1jztA
3w0dA
4edpA
4hffB
4juyA
3feuA
2h8vA
2fu2A
4weeA
3otnA
2hzeA
3cgxA
4d5bA
2fb6A
1ecwA
3cbtA
1zw0A
4hylA
2zcxA
2g3wA
1th7A
3f1zA
1lmiA
2x3yA
5g38A
2ocgA
4iodA
4fp5D
1go4E
2w1pA
1aueA
4kwyA
4ix3A
4onwA
4mzaA
5azbA
3au4B
4c24A
2pk8A
2wyaA
3q4oA
3bhpA
2r5uA
1e42A
2fqwA
3fm2A
3mkhA
4rfuA
4pj2C
1j83A
3evyA
3lmzA
1dzoA
5i5mA
4trgA
4g3oA
3zquA
5a10A
1ej8A
4hjmA
3zj0A
2rhfA
3hugB
1kd7A
4m74A
1rxqA
3c7aA
3fxdA
3axjA
3d7rA
5j4aA
2d59A
2i8dA
4s1pA
1niaA
2h1vA
2v2gA
3of8A
2v6kA
4hfsA
3nehA
1k1fA
3lzkA
1n1jB
5hb6A
2db0A
3kewA
1fsgA
4dblE
2z1dA
2ev1A
3cmbA
1uoyA
3i2jA
1obbA
3hv2A
3h50A
3te8A
2i5uA
1bvqA
4pe3A
2cb8A
4jb7A
2r44A
1fd3A
3sjhB
2yy3A
4kt3B
2q9rA
2pv1A
5k2xA
1s72E
3ip3A
3vqjA
4apoA
4bk0A
3l1nA
4lloA
1bx7A
3lluA
1r5iD
2omzA
3c18A
3pvrA
3hi2B
2qqcA
3no7A
2wweA
4uc8A
4tzhA
2phpA
4pz0A
2rbfA
4nykA
1ub9A
4rbmA
2ibzF
2ijqA
3oqgA
4brsA
1zh8A
1y64B
3p7iA
1rjoA
4m85A
2b8iA
4uhmA
2g7sA
4hmsA
1i3qJ
3jzlA
3awmA
3iohA
2asdA
3qwnA
4l3nA
4ii9A
4mm2A
2r7dA
4co8A
3r1xA
1nxqA
1q27A
4lreA
1ah7A
2i00A
5fmoS
4e4gA
4emoA
1enxA
4jccA
4n2xA
4ypoA
2qhqA
4kdrA
3cwnA
1t82A
1g8eA
2rklA
3wvmA
3vc1A
2cz4A
5bmnA
4yfwA
2nlvA
3k0lA
2gkpA
2g43A
4loxA
4ymrA
3jv1A
3f4mA
3vxbA
1t6iA
3c3yA
4ernA
1pz2A
3b7hA
2dstA
2ja4A
3robA
2zdpA
3brvB
4hwcA
3a1qC
3ejfA
1es9A
4rehA
4kpuA
2cxcA
1wbaA
5bxgA
2xzdA
1yacA
2vwaA
5flhA
4mjtA
2v6xA
3dd7A
2cnjD
3lqvA
3ec3A
4uqxA
4r4mA
4wx8A
2feaA
2bo9B
1jjuA
4at7A
2h2nA
3e58A
1d2zB
1zsqA
4fb9A
3w5sA
3dp7A
4mcwA
3i7mA
1s72P
4jvcA
4wftA
3swyA
1vraB
3zrgA
4tr6A
1cefA
3qc7A
3vb0A
1zd0A
4gs5A
2f5tX
2kpuA
4z3eA
1maiA
1adbA
4f7gB
2qq4A
2o4tA
1uxoA
2rbcA
4h04A
4q2lA
4kp3E
2w8tA
5c6rA
5cotA
2zptX
5elkA
3tc8A
1nycA
1i1qA
3giuA
2io4A
3c9iA
2ozgA
3emfA
2o71A
4i6vA
2k36A
2ewcA
4eskA
3m33A
3o0rB
3x37B
3fniA
3hm5A
3goeA
3m8jA
1klxA
2ko1A
4iyaA
2a4wA
2a67A
3clqA
3rotA
4kksA
3ffdP
2dskA
4wxmA
2hiqA
3co4A
4gbfA
3dkmA
3mczA
4u7jA
1pzwA
3gfaA
2pjpA
1jy2N
2fi1A
1hi9A
2q0xA
1v72A
4phrA
4geiA
2pjdA
1gzsB
3g8zA
4fzlA
4kmcA
3gw4A
1qz4A
3ffyA
3v46A
3wl8A
1xffA
2fcaA
2v03A
4qi8A
1nh2B
4hrsA
2ajrA
1su1A
3o53A
4u89A
5fzpA
2cwsA
5by4A
3r8jA
3ff2A
3hmzA
3s2rA
1wcv1
1tjfA
3ikbA
2nzcA
4gytA
5ajjA
4joxA
4aflA
3me9A
1y9iA
3mj0A
3i83A
3m7oA
1oz9A
4wiaA
2zfdA
4q25A
4r72A
5fwzA
1fjgR
1ya7H
3h79A
1wqlB
2qk1A
3l47A
2dhoA
4r4kA
3k5jA
5kvkA
4c7nA
3n6sA
1h3oB
3jygA
4cmrA
3kqlA
1hqz1
1vr7A
1ojvA
1tifA
4x7gA
3h5hA
5jobA
3apsA
1qo0D
5fc1A
1wq6A
4oh8B
1sz7A
4qlpA
4s36A
4ix7A
3t6rA
3cnyA
2nqpA
4qmdA
1ywmA
1jg8A
4m4qA
3tvtB
4q5eA
1fc6A
2rkqA
1ng2A
3o5yA
3gx8A
3mfbA
1ezvB
5aizA
2eh3A
1nz0A
3f5hA
2pnkA
2qv6A
3htkC
2ea1A
4x7mA
4mdeA
4m51A
3wdcA
1zlkA
1ay7A
2gffA
4hfvA
3plwA
4f8bA
1rgxA
1b6bA
2qdqA
4rwuA
4znmA
1s5lJ
2e4hA
3gg7A
3kwcA
3csrA
4aq4A
3pf0A
4wjkA
2q8vA
4ga2A
1xakA
3k6gA
2e85A
4jhcA
4ys2A
2d81A
1kkdA
3flpA
3k1uA
2v25A
2q04A
1etpA
3lgfA
1ehkB
3lidA
2nxvA
4xb6B
2remA
4ndyB
1vl5A
1cczA
3dbyA
3dkrA
4acjA
1w2wB
3ghfA
1c1kA
3d0wA
4dkcA
4q7oA
1y1xA
1p9gA
3f7tA
1skoA
4mv2A
3ouoA
3g9rA
1unnC
3oruA
3bfoA
4rswA
3deeA
1k8kF
1cwvA
3oc8A
4d4zA
3sj5A
2p5kA
2hfnA
2yf2A
4g5xA
2qwuA
4jw0A
5dhdA
1t9iA
3wojA
3nycA
1n81A
3v4cA
3kwrA
2hbaA
3vgzA
4lttA
5c74A
4unuA
3gcmD
1lj2A
1d9cA
2ic6A
1kr7A
4yt4A
3ph1A
1fjgT
5b6aA
2aalA
1e3vA
3ihuA
3hftA
3ldvA
3l9bA
3rfyA
2hdwA
3delB
1m4jA
4da2A
2i7hA
3ueqA
3od8A
4ar8A
5bpzA
5a35A
2f46A
4xukA
2btiA
4hyoA
2ns9A
3f9pA
4pdtA
3gdzA
1bk0A
3nvvB
2aj7A
4jpgA
2fq3A
1pmhX
3flhA
3lqbA
3b0gA
4u2lA
1vccA
3wmiA
3ql9A
2j85A
1rcqA
2r51A
4jnuA
2lmiA
3btpB
5abuB
3a8gA
2rbdA
2r60A
4u9vB
1e5kA
4c03A
5bpkC
3dr5A
3dhgC
3lkeA
3ivdA
1zghA
3hrdB
3lurA
3icuA
4noaA
3ro3A
2vxtI
5cvdA
4d1iA
4a69C
4bqnA
3d82A
3t7zA
4o7hA
2ylnA
3mcbB
4agkA
3e0hA
3shpA
5heeA
4ip9A
5fiqA
3creB
4erdA
4bouA
5jk9A
3i7aA
1go3F
4tyzA
3znj1
1jcdA
5cofA
1erbA
2qibA
2ynqA
1g6hA
2z8rA
4hhxA
5f8cA
2bayA
2aj6A
3uv1A
3rnnA
5dzoA
5a9rA
3cc1A
3ie4A
1ihjA
2sqcA
1s12A
1lj8A
4g9qA
5f2kA
4u5rA
1lr5A
3h5zA
2jwoA
5d03A
3vstA
4eb5A
1nxmA
3nrwA
3s9jA
4p6qA
1ww8A
1vz0A
4p55A
3edfA
4h2wC
1i3jA
4ikgA
1yt3A
3kwsA
1wf3A
2ffgA
3by8A
1sqqK
4ombA
3oizA
1ng6A
1l1oA
4cguB
4xcbA
4m5bA
1f3mA
2i2oA
2jg1A
3kgzA
1gcuA
3uc2A
3w9cB
3a2zA
4ntqB
3tduC
4chmA
2endA
1rf4A
4zsxA
2a0sA
2fgqX
4utuA
3k1tA
3me0B
3ef8A
3o9zA
3dmfA
1i1wA
3bm3A
5fmoL
4fchA
3hjhA
3v0rA
2w83C
2fnjB
2y9uA
1or4A
2z2nA
1in0A
3e59A
3iecE
2gxqA
3zl8A
2iayA
3bbzA
3h0uA
3wg1A
1bgvA
4hrxA
3g8rA
1kmtA
2gupA
3r1fA
3kosA
3ondA
3dxcA
4nsvA
4p1zA
3eiwA
1zjcA
1pt6A
4doiA
4pw3A
2qryA
2rg4A
2d1eA
2yavA
3wecA
2bwmA
3nhvA
4anoA
4rrhA
1ow4A
2p0nA
3pd7A
1wlzA
1oflA
2znrA
3wt0A
2dyjA
3mjoA
2chbD
3dsdA
4zw9A
2yveA
2gviA
4rxtA
3jzyA
2axpA
1ayxA
2qa4U
2ph0A
2q9qA
3v6tA
4d0nB
3s3lA
4biwA
3qbmA
1b75A
5cgzA
2r16A
5igoA
3oa8A
2ewrA
4rt1A
1b05A
1s20A
3d6wA
4ldaA
3df6A
1ylmA
3bb6A
3ze3A
3im1A
3mstA
3s5vA
3vldA
3q71A
3it5A
2zewA
4ochA
4x9kA
5aka5
3p8cF
2wj5A
4la2A
3gnjA
1f2tB
3x27A
3dyjA
4rp8A
5epeA
1f2lA
1q2hA
3u64A
3en0A
3t4rA
5b3pA
2ql3A
3vncA
3k05A
3gbvA
2xnqA
4zv0B
4bt2A
2wwxB
2p38A
4ediA
4oy3A
4e2uA
1hp1A
3woeA
3vupA
5brkB
4p3zA
1iznB
1kjtA
1s5lE
4fd7A
3shsA
1zsoA
3isxA
2pnlA
3nvsA
4nb5A
2k5bB
3o0rC
3h70A
4mlmA
3ccdA
2zhiA
2bl0B
5jbxA
3p6lA
1a9nA
4n2oA
3zdsA
2qsiA
2az4A
3g17A
3mggA
3ejvA
4qn8A
4djbA
4ghnA
3e8sA
1xppA
1w2wA
2hf8A
4owtC
4b5zA
2ciuA
5ezqA
4c1bA
1ithA
3fojA
1r2mA
3cptB
2amuA
1xmkA
4xwjA
3zhiA
4nhrA
3h9wA
3dzeA
3umhA
1fp2A
2aydA
1sgwA
1deoA
3vdjA
4puxA
2f4fA
4ruwA
2a5hA
3oo8A
4xu4A
5et1A
4k80A
2hdoA
4nf1A
5i41B
2yoqA
5eqzA
1qwdA
4pmnA
3b8fA
5lcyA
4ywjA
2k02A
2gb3A
2rg8A
2myjA
4rlzA
4kemA
4uc1A
4oieA
4lfkA
3ntvA
3lagA
1gugA
4lesA
4o4oA
3wx7A
1h6yA
3owcA
5d6tA
1qfhA
4zylA
2phnA
3pgpA
1t6bY
1vl1A
3sz3A
4dy3A
1vl7A
2opdA
3pe6A
3sy3A
1nfpA
2p4oA
1i27A
4xmqA
2ervA
2oztA
1xzpB
4iqnA
1pz4A
3e0rA
2f66A
2y5pA
1v74A
4z8mA
3dpjA
2f1fA
1dzfA
2oxgB
2e56A
2ddxA
2fv4A
2hsnA
5bv8A
1fntJ
3ho7A
3oouA
1wg0A
1s72N
1bcrB
1rp0A
4gc3A
2aqaA
2pfzA
1uteA
3pviA
1tr7A
2z5eA
2od0A
2re2A
3hwuA
4qdgA
5j4aB
1fwkA
2furA
4oggA
1ezjA
1g20A
3fkeA
2owlA
4axvA
3alrA
4ihzA
4p7uA
5cegB
2i6vA
1f35A
2qeuA
1tu9A
3irbA
4bpfA
1gs9A
5cegA
4jiuA
4qwnA
3fyrA
5bz0A
1vr3A
3tu8A
3isaA
4k7bA
4nzrM
3h53A
4pdcE
3gmiA
1wwiA
4p3aA
3if4A
5c5zA
2e8bA
3orhA
5ftbA
1tqgA
3dfgA
4gvqA
4d6tG
4ei0A
3rrrA
3htuA
3b64A
2hs1A
3u01A
3u9rB
3h7hB
1i3qF
5jmbA
1lfoA
1qaxA
4f8lA
1fldA
1w99A
3mvsA
4ufqA
4l9eA
4njcA
2qycA
4d3iA
2vqgA
2luaA
2lsiA
4gl3A
3lfrA
2uyvA
3t7aA
5ctmA
2iabA
3o6qA
5e3eA
3ndyE
4m70B
3m7aA
4boqA
3ufiA
2obdA
5kevA
4qwnB
1odeA
3c1aA
5i0qA
2isbA
2lxlA
3w40A
3p4hA
3ke3A
2odfA
1t5yA
3eleA
3hwpA
1euiC
1nlqA
3ms6A
3ohgA
1zybA
4eziA
1w66A
3necA
4n03A
3pfoA
4o2hA
2zkoA
2vk8A
1kwfA
1wvqA
4w5xA
3m1xA
3eunA
3swkA
3ig9A
3hdjA
1pm4A
3o1hA
3ub6A
1zccA
3ognA
3shoA
3hz8A
2z2lB
1t0fA
1lbuA
4pmxA
1ss4A
3i8bA
3miiA
3l8dA
3e81A
5iqjA
2vc8A
3bkhA
2wokA
1zvaA
4zuaA
4ru3A
1s5lF
5hbqA
2iksA
1gvnB
1j2jB
2b4hA
4ew5A
1qzgA
1io0A
4h7xA
2egvA
3mwzA
3rwkX
2f23A
3l8iA
4bmvA
1xrjA
3zetB
5e9nA
2o6pA
4zpcA
5c8hA
5a0nA
2j3wB
3o08A
4aqrD
4pqqA
1celA
5fydA
1dlfH
4pimA
4g8tA
3x2lA
2jjlA
4ay7A
1tl9A
3a2sX
4meaA
4bwcA
2q03A
4tx5A
1jb0L
3u0hA
2ozlA
4s3pA
1ornA
4zi2C
2osxA
3uplA
4zwnA
4qlaA
2ve8A
3ei1B
4dzzA
4f1jA
2kscA
4xeaA
3msxB
4dweA
4m0wA
4cvdA
1fi2A
4rhoA
4ymyA
3i9fA
1sb6A
1zc4B
1d02A
2r7aA
3zfiA
1gklA
2fqmA
1qwrA
1wrdA
3lzcA
3ujcA
1kk9A
2pyqA
3qv1G
2retA
3i00A
4h08A
2y69I
2jd9A
4m3lA
3rjvA
1bp5A
2rffA
1e44A
1ri6A
1sfcC
2dtjA
4dqaA
4lmoA
1oaiA
2clbA
4g3vA
3sohA
2y39A
5fewA
1vi0A
3rlbA
3hrdA
3rpnA
3oueA
2iybE
4k0nA
5by7A
1t4aA
3dliA
4r2fA
4kg0A
3ouvA
1qw2A
2woyA
1g0uL
2obpA
1i1rB
5ceaA
2ntbA
1devB
4c5aA
3l51B
4w8gA
2gnoA
4cs6A
5f4cA
1t0tV
2h9aB
2d00A
4i92A
3da5A
5enuA
2czjA
3efgA
3b9wA
2x7hA
4j8cA
1twuA
2petA
5czlA
3vz9B
2d0aA
4pjrA
4f41A
2wqiA
3b42A
3psmA
1l3eA
3upsA
4jz5A
3qqmA
4fppA
3o6cA
1e44B
3vn0A
3nymA
3k6oA
1mwqA
1ufoA
2hsbA
4okeA
5fnnA
3d0jA
4n3yB
3zsuA
4ebyA
1q33A
1x91A
3dnjA
1ryiA
2onfA
1z5sC
1tiiC
1hz4A
2wawA
1uunA
2q1wA
2p3pA
3nzmA
3m3pA
2qx7A
2b8mA
2gnpA
4me2A
2gh1A
1ckmA
1brzA
3lopA
5dapA
3pevB
2xqxA
1xq6A
3skqA
4esnA
3ci9A
4c3sA
4ua6A
3vepA
3bywA
3dsbA
4bndA
4fqgA
4b4yA
2v84A
2dvwB
4x83A
3be3A
3pntB
3lzlA
4zqaA
3l82A
3vi6A
1k8uA
4flaA
4zdtB
4f0zC
3b49A
1yvhA
4kp1A
4lifA
2biwA
1p2xA
3eglA
3b0xA
2zyzB
4yzeA
1xhdA
1b49A
1tjeA
2eklA
2ozhA
1mj5A
4uxeA
3eyiA
4ruqA
1af7A
1v8gA
1o7iA
1occM
1y96B
2xtsB
2d2mC
1mdaH
2qw5A
4ljrA
3e1eA
3fo8D
1zxxA
2hxrA
2g8sA
2ze5A
1gheA
4bhqA
3ssbC
3a07A
4z8eA
4rhiA
4ou6A
3v4kA
5a40A
1q5zA
5ktmA
3fn2A
1i3qI
5hloA
3n7xA
3b0cT
3fbgA
1j5yA
3mkqB
1e79H
1usgA
1gjuA
3b9kA
1m1sA
3oseA
5egpA
2bh0A
4xxbB
3nfiA
5c2iA
3rhzA
4adzA
4g91A
1ycdA
2lpiA
3pu9A
4g55A
3d1pA
4g78A
3f1nB
2xa2A
1l8dA
4ovkA
1o13A
5kyiA
2mqnA
3sggA
2wskA
4fz4A
3njcA
1e3aB
3um3A
1gy7A
2glzA
2fjrA
2czvC
1bmfA
1mnpA
3rphA
2xdjA
2bqqA
2q33B
5dysA
1xpkA
4bemJ
1sazA
1kilE
3lygA
3cjsB
4o7jA
3rwnA
3l2cA
3wzsA
4k6nA
2rbgA
1hrjA
2ppxA
2guhA
2e6xA
1gosA
3lt7A
3wdgB
3f75P
1sceA
2ccmA
3zjaA
3sokA
5jq4A
1qynA
4pw0A
4mu3A
3wmuA
3uo3A
2omxB
1ffkG
3idwA
5iokA
2ouxA
1ya5T
1y88A
3eulA
2ja9A
3l49A
5c8aA
1naeA
1u1iA
1occJ
2fotC
5c66A
1gztA
1sfsA
3gi7A
3gfsA
3ff1A
1kv8A
3r87A
1hxiA
2pihA
4z04A
4a1sC
1nsfA
2oqbA
3zzyA
4btaA
1wg3A
1bxyA
2hyjA
2b69A
1jogA
2r78A
3qdoA
4wbeA
5bo6A
4v0wB
3fvzA
3kb9A
3glvA
1u9kA
4b21A
3lxzA
5d8kB
1dp6A
1eh5A
5hplC
2p3mA
4cxfB
1rtuA
2p2sA
2ax5A
4zkyA
1cpoA
5ft0A
4hfgA
4i3mA
1zhvA
3urrA
4iabA
3s4eA
5jrtA
2wefA
4mn4A
4fqnA
1zziA
4y1bA
3iu6A
1ayoA
1eerB
3tdwA
1u0mA
4hzfA
4hv4A
3o0gD
1ooeA
3pm2A
2ib0A
2p97A
2rasA
3cuoA
1n8nA
4v1tC
4zi5A
1zx8A
3szyA
2bieA
1hfjA
3ocuA
3bt4A
2ymvA
3vl1A
2q0jA
3dc7A
2gf4A
5k8cA
4r7lA
1ly1A
1m3dA
3zigA
1dpgA
3sb4A
1palA
1ftrA
2hraA
2n5gA
1i8nA
2i2xB
4hcsA
2c71A
2bcmA
1igqA
1r77A
1n7zA
3hfwA
4kh8A
4aeiA
4omgA
2hd0A
3jsrA
2cw9A
5j9fA
2gjgA
2zfuA
1woyA
3qhoA
2gu2A
1vkfA
4zjhA
1xszA
4k92A
1w0bA
1k77A
1fntL
4maaA
2y6xA
1zmaA
3mayA
3fryA
3mz2A
1izmA
2c2fA
2yjlA
4uhpA
1isuA
4dh2A
2vryA
1bk7A
4yfvA
1gtwA
3wffA
2eceA
1em9A
2df4C
3amiA
3o48A
1l9lA
2uwaA
1lr0A
4rctA
2yvsA
4n0nA
4wcjA
2gk4A
2ahmA
2yalA
3r2pA
1ru4A
1w4sA
3uwsA
1nc7A
1zv1A
3ld1A
4hnoA
2f7bA
2gzqA
3or1B
1wq3A
2qudA
3dlcA
5btuA
4doyA
2zyrA
2qnlA
4uypA
1jb7A
3beyA
2xxpA
2je6B
1vbwA
1b4fA
4o59O
2f9hA
5jrbA
3gxgA
4a0eA
1gqzA
4iqbA
3aqbA
4of5A
2x7pA
5a0rA
3q8dA
4v12A
3v6iB
4me9A
1exiA
3ddeA
3pg0A
3qdpA
4kqpA
3f1iC
3no3A
5ajsA
4zc4A
1d2sA
2hbvA
2p9xA
4mfkA
2v0oA
2ckdA
1r4xA
4p7lA
1dekA
1nh1A
2o1cA
4q2sA
4kn8A
2hvvA
3m99B
4kavA
3t5xA
4ateA
2o9uX
4q51A
2qjvA
2z7bA
4hlbA
1j1yA
3cneA
3s8mA
1kfuS
4wh5A
3oj0A
3k6cA
4x9tA
4jk8A
3ea6A
3oq3B
4s1kA
5iifA
3wh2A
2ftuA
2decA
4hatB
2cveA
4x5fA
3c8cA
4i86A
3jyzA
4l8kA
2jnkA
2yevC
2x46A
3ebbA
4ksnA
5c6cA
2ip6A
3frqA
5j8yC
5fqeA
1z78A
1c04B
1jjuB
5a99A
3ftcA
3aboA
5a62A
4ry8A
3lk2T
4ntdA
5hd9A
1kngA
2f1nA
2zugA
1oc0B
3p51A
4c5jA
4zp3A
2czlA
1dvoA
4lq2A
1im3D
2oh1A
5jipA
3ervA
5cr4A
2rh0A
1i60A
4f78A
2qa4Z
1g61A
4m1xA
4aggA
1pbwA
5e8mB
3fqmA
2i51A
1b9wA
1cg2A
3jv9A
1o8xA
2eb7A
2wtgA
3f2oA
2gmyA
3ifuA
5d66A
3md7A
2ew0A
2kvqE
3p47A
4xjeA
1s72O
2a4nA
5j7eA
2yeuA
4pkcC
2reeA
1yq3B
4h6hA
4yoeA
4lswA
4rs7A
3rdeA
2xf6A
3n91A
4e4rA
3n99A
4zvcA
3ofgA
3lhlA
4lqxA
1v77A
5hmlA
4uqzB
2pd0A
3dlzA
2iz3A
2oplA
1zpvA
3kraB
2etvA
1f60A
4igbC
3gzbA
3p06A
2zayA
5bpdA
1wmiB
3mb2B
1oqnA
2q6qA
4qmhA
2frgP
3msrA
4udeA
2w3xA
4c1wA
4oo4A
3h16A
3kd3A
4hiaA
1lshB
2zwnA
4jbdA
5c22A
5bt9A
3h8dA
2yvtA
5halA
1uw4A
3pfgA
4ne3A
1ou8A
1wouA
1it2A
1kqlA
4inaA
1x1zA
1x3lA
2fioA
3tc3A
5d05A
4ccvA
1i2tA
3fncA
3p0yA
4ipiA
2b9sB
5jbnA
3b8lA
2b0aA
4n0tA
1oeyA
3ighX
2j5gA
2jfkA
1bm9A
4rk2A
2yilA
4pauA
1sr4C
4ae4A
1yczA
5kvaA
5fraA
4od8C
2j3wA
3b4oA
4ng0A
3n0kA
5en6A
5g1lA
1xkpB
3bf5A
1zuoA
2ixmA
4mb7A
4hlqA
4inoA
2zueA
3fmaA
4d9sA
4n30A
1c5kA
3lofA
1ntfA
4jxqA
1wcwA
5jdyA
4jgoA
3hn0A
3dkqA
5djtA
1eokA
4kbxA
4knkA
4z6mA
4di8A
1us4A
4b1mA
3ml3A
1oa8A
2a4oA
2b4nA
1ckqA
1w53A
2ccvA
4j2rA
1ynsA
4z4aA
4o00A
2ixsA
4k7cA
1e0cA
3uuwA
2rhiA
4lukA
3k93A
1kcqA
1e2xA
3gq7A
3m6oA
1qcoA
4pjoB
3tw0A
3c85A
1ap4A
3pu5A
4m80A
4zo2A
1e2bA
1dtvA
2hinA
4n5hX
3i4gA
4q4v3
2x6wA
2rqqA
4ng2A
2ebbA
4wy4A
4qxzA
3engA
3iuuA
4zveA
3h7hA
3jvcA
4wpyA
2nsaA
3pjpA
3fkkA
3nggA
1qcxA
1vh6A
2genA
1dioA
4u8eA
2h30A
3a6nB
1aacA
4y60C
3h3lA
3aj1A
4mjyA
2xj4A
2ox6A
1lkiA
4qfkA
2hfsA
1wy5A
3w6sA
3gbyA
4fofA
4hceA
3mqzA
5a6wC
3c97A
4esmA
1werA
3rfeA
5absA
3bypA
4ra1A
1u5fA
1se7A
2qybA
1psrA
3pasA
3e48A
4xxjA
2fzpA
3bguA
1colA
2p65A
1tvgA
3gkhA
2i8eA
4hdeA
2i7gA
3fpcA
4jejA
2ds5A
3sg0A
4v2oA
2xvaA
3gziA
4rgpA
1bhgA
3eurA
3nrfA
3fdqA
1wtjA
4je1A
3tngA
2fd5A
4dvcA
4zb3A
4c0fA
5e7hA
2l1pA
2qb6A
3kzqA
1l9xA
1dioG
2uuzA
2w6kA
1o5lA
3qwuA
2p58C
2dbsA
3g16A
1y5yA
3uueA
1ydxA
3g3qA
5hhjA
4zdsA
3imoA
2qpxA
3zzsA
1nr0A
3k3cA
4oydB
1txqB
4e6kG
4lrvA
4k6lG
3dzaA
3fwyA
2w6eD
4kvmE
1f4lA
4i1kA
2yb7A
1p4xA
1ydyA
4zd6A
1jl1A
3iyxM
3sbzA
3gmbA
5clzA
3kg0A
4uelC
2v6qA
3f1iH
1wubA
1i3oB
1rtqA
3jszA
3qooA
4p7wA
1o61A
2gwfA
4ygyA
2d6yA
2f22A
3tufA
5hqhA
1ozjA
3ilsA
1t77A
5craA
3d2qA
4kv2A
4f01A
3f4aA
1wolA
3kkcA
3g85A
4b7wA
2pywA
3cx5C
1vdxA
2g3aA
3ucsA
4wbjA
5fa5A
5keeA
2ibzI
1ofuX
3rq1A
2zxeG
4q39A
4g68A
1juvA
4zquA
4r9fA
3r6dA
5cnwA
1jboA
4lerA
4q82A
3q63A
3jqhA
1i1jA
1h10A
3sidA
4l9pB
2bifA
4d5rA
2fx5A
3dphA
3itfA
5cfcA
3pobA
2x1zM
2fjzA
2ou6A
2oxoA
3ermA
1xwvA
3d9jA
4r9iA
5iucA
2lieA
3nngA
4jquB
2cu6A
2nyhA
5ccfA
3m73A
3cinA
3l6iA
1n5wA
2i9fA
3q6bA
4wh7A
1w8sA
2oqmA
1i49A
3pucA
3kf6B
4r32A
4rh0A
2vswA
4hc7A
2wy3B
2gdqA
4hr1A
3zzpA
1aolA
1vmgA
1qyuA
5ig0A
4r6hA
4xpxA
1my7A
2q8zA
1b7tY
3bobA
3jurA
2fztA
4jwjA
3eu3A
1kjlA
1elqA
3iukA
1c1dA
1i0hA
3t47A
5cmzA
4ecfA
1kvdA
3cjmA
1uuyA
2ek1A
3emnX
3jsyA
4ygtA
4g7vS
4mqdA
2opcA
4o5fA
3w8iB
2waoA
3ha4A
4xzjA
3by9A
3fkjA
4n1iA
5l9aA
4lh9A
2wbnA
1bohA
2oxlA
1u60A
1zk8A
3kyaA
3mjfA
2zttB
2v8tA
3ge3A
1m2dA
2ixaA
4hqbA
4g3aA
2v1mA
4wfcB
2r6vA
1wwpA
4q2uA
2w41A
1jykA
4cvqA
3kfwX
2npsC
5hx0A
3qslA
3ppbA
3s6pE
3l8eA
4kwaA
2wfiA
1jekA
3klqA
2bjqA
2xomA
3gr1A
1u84A
1u14A
3gwlA
3gldA
1rk8C
4ic9A
2ovsA
4u94A
2qh9A
2wx3A
2pblA
4mzvA
4oxxA
3ongA
2xplA
3u26A
3ewxA
3mtrA
1d4oA
3k0zA
5a1sA
3c9pA
1vi4A
4exkA
2a6qE
3aytA
1sa3A
3lxtA
4nngA
1mk0A
3lliA
2fb0A
3m92A
4kbbC
4x8kB
1s3lA
2biiA
3lm2A
1nkgA
4km6A
3nj2A
1dk8A
3h5vA
1keoA
2ab5A
3keaA
1m32A
3a9rA
3h3iA
5fixA
1qlbC
3k7mX
4iojA
2x5yA
3mleA
1quuA
1t71A
3t6gB
1q80A
2wwfA
4evwA
4wtpA
2rf6A
1s7dA
3dxxA
3vs8A
3ctzA
3d7jA
3q87B
5cdlA
3h6pA
1sauA
5a0lA
2v3sA
3kf8B
4z8nA
3nklA
3v68A
4jn7A
2a15A
2gwcA
1qz7B
3bduA
4e05I
3nreA
1ri1A
3h87C
2j71A
2y4xA
3a1sA
2xhiA
3hpvA
3g0jA
5ii0A
2r2zA
2bkvA
1c5eA
3c9aA
3o9qA
3gnaA
1s29A
4pi3A
3fzxA
4b5cA
2qtvD
4hfqA
3ba3A
3hqxA
1f0kA
2h8cA
3ufcX
3fhkA
2i8tA
1ddwA
4v33A
3dwgC
3gn3A
4lo4B
2fhzA
4l0jA
4hr3A
4ycbA
1p01A
4qtqA
5b0hA
3ry0A
1f47B
2a3nA
3bwzA
4emjB
1zb1A
5d1vA
1ei5A
5ce7A
5a8oA
2wteA
1j4aA
2ftxB
4qicB
1vjxA
1oksA
3dhaA
4pj0R
4ro3A
3k7iB
2xdpA
3imkA
1w4xA
3ggyA
1t07A
2i9xA
3pmoA
3facA
1jprA
2xw6A
3zqwA
1epfA
4br9A
3d9rA
5ggjA
5g1nA
3bqzA
2e0pA
3t7lA
2zofA
4a29A


==> anc/Additional_File_3_-_VL1267_list.txt <==
1ujmA
3h4wA
3wvtA
4n0kA
3eafA
3ioxA
2hvyD
3lwxA
2rdgA
5hheA
3f6oA
4mtmA
5c55A
3h6pC
1ajyA
3bddA
4r0rA
2f3lA
4j42A
3axbA
5he8A
3gvoA
3gykA
5bnvC
3dwoX
3tjyA
3cu9A
2i5eA
1g12A
4ku0A
5b42A
3js8A
2c0dA
5ctdC
4hq1A
4g23A
3cecA
2pieA
2vk5A
2tnfA
3h36A
4a1iA
5i9pA
2ganA
2xcmC
2xusA
4iauA
1ci4A
4qp5A
2advC
2ibzG
3rs1A
3zghA
1p9yA
4lhsA
2k9iA
4zv5A
1m1bA
3d19A
1lx8A
5flwA
1u2jA
3ccfA
4nf0A
3mduA
3d2lA
1rr7A
3iuoA
2fa8A
3wl4A
2igpA
3lvzA
2ovjA
2qapA
1iomA
1lu9A
1wwcA
4uhcA
3jtzA
4yhbA
3dhhE
3gocA
3ds8A
3vk5A
4ktwA
5hu8B
1v05A
3khbA
1iq4A
4x86B
1lqkA
1tiqA
3bqxA
1re6A
3iuwA
2oznA
1h2sB
4a5uA
5f2tA
2wp7A
4b8vA
3wyiA
3edvA
3l46A
4xhrA
4x8qA
3s6pA
1ta8A
2id4A
2thiA
4mt4A
3a6rA
3qnrA
3bkxA
1ax3A
4qkwA
2huhA
1y791
3iruA
3c2uA
3itwA
1yf3A
4n4uA
1fjgF
3dvuA
3bt7A
4qm8A
1jm1A
1g8tA
1i4jA
1chmA
3sfvB
4d3lA
5ijaA
4xkzA
1vr5A
4xtbA
1i4uA
4yh8B
3rmqA
4oz0A
2a9uA
3oyoA
3qd7X
3ju7A
1oh2Q
1jb0J
5czcA
4pawA
4damA
2wzoA
1pcpA
3esiA
2q5cA
3oryA
1wn2A
4hexA
3zpjA
3cniA
1r9xA
2l3rA
2zxyA
3h2sA
4rvcA
3x0tA
2gz4A
2nooA
2roqA
3h49A
2nxpA
3lhoA
1y0uA
2ia2A
3r0nA
1wddA
1vbkA
3wwmA
4h7nA
1u5pA
1iqzA
3zh9B
2p7hA
2ideA
2xvoA
1nsxA
2oafA
3oa5A
2qt7A
2ehbD
4qpnA
4r30A
4ykiA
3lqkA
2xtcA
2yggA
3kz3A
4fleA
2q24A
5cphA
1zceA
3rhtA
3f2eA
2x35A
4wbdA
4v2yA
4py3A
3dddA
4zg8A
3kdwA
3skxA
3lftA
3dxrA
1tulA
3wqcA
3g98A
4wveA
3wvqA
3fzyA
1h6aA
2fhpA
5ew5E
4zdtA
3htkA
2jh1A
3n06A
1iyhA
3mn7S
3vjfA
4eyzA
2vveA
3q47B
2oy9A
3nx4A
4yhsA
2jtmA
2cs7A
2fi9A
3exzA
1m21A
2rh3A
1ivtA
4of6A
3wz3A
3r84A
2o7tA
3e7kA
1s5lZ
4rkqA
3k7cA
2q35A
3mu7A
4ml1A
2c5uA
5dgqA
2qgyA
1s72R
1el5A
4ou0A
3tufB
4mgqA
4nfuA
2ehpA
2w91A
1hlbA
1fj2A
2vngA
3a5fA
3u1cA
4eh1A
5a8jA
4g7nA
2o34A
3uumA
2r5oA
1zi8A
1vjgA
1xqrA
4xxhA
1k78A
5cv3A
4zoqA
1y96A
3f42A
4lsdA
4yy2A
1qttA
2fmyA
5dobA
1ndhA
4nutB
3cuzA
2rqbA
2ghsA
4e1pA
1yd9A
4d53A
2v9vA
1o1yA
1f3uA
1jaxA
1k5dC
2fyzB
2p8qB
2d4pA
1tv7A
3bqwA
1pxzA
3wa1A
4zeyA
3wv7A
1w98B
4xinA
3p8xA
4ozuA
2klaA
3nppA
3k6gD
3rwxA
2cjjA
4uhvA
1d2uA
1ducA
3onpA
2gs8A
3fjuB
1oghA
3gycA
5br4A
1b7bA
3grdA
4fprA
4dnhA
2ywvA
2ofyA
3kjeA
5exhC
3rh0A
1vkiA
1jy2P
1ytlA
2x4dA
2zhxA
3jtwA
1pw9A
1k7wA
3zzfA
1tzbA
2vokA
1llfA
1dudA
5jqcA
3dcmX
2c1lA
2k3xA
1noyA
3hc1A
4inzA
5buwA
4v00A
4otnA
2ob3A
4f2uA
1n57A
4uw9A
3bpxA
4opmA
4hs1A
1dmuA
2o0hA
2w8xA
4x90A
4hu7A
4hbzA
3kgwA
4jdnA
3no2A
2f4mA
3idfA
3f9wA
1fn9A
3milA
4l2wA
1ejfA
2cbiA
4a6vA
3fb9A
4a20A
1ukkA
3m0zA
1mn8A
4cshA
1jjuC
3vhjA
1x54A
4fh0A
5kdoG
1g9uA
4wwfA
3oovA
4q88A
4bsxA
2yfvC
2irpA
2dc1A
2ibdA
2qmqA
3o4hA
3vbiA
4hz9B
3tutA
5kf1A
1t1uA
2nn5A
4mt2A
1bgfA
4hidA
3pdyA
3i38A
1m0dA
3s35X
4l9cA
4kq7A
4ojuA
4jtmA
2y8uA
3hdsA
1dynA
3vr0A
4xhfA
1u8vA
3g1jA
5azoA
5ctvA
4ymsC
3fxaA
1tu3F
1jofA
2vk2A
3k1rB
1g6xA
4qlpB
1elkA
4l9uA
5a7tA
3mfnA
2fsqA
1rkiA
3seeA
3wiwA
3bcyA
3f14A
1josA
4m0qA
3hutA
3b5eA
3oioA
1z6oA
3pt2A
1zhqA
2ohwA
2vzeA
4ic4A
5fpxA
1vhlA
3szaA
2xv0A
4y6wA
5d5yA
3kh8A
4bolA
3pp5A
3f6vA
5a13A
3mzoA
5i90A
1ucrA
3fwbB
3f62A
3bodA
1n5wC
3oa4A
3pnxA
2nloA
3bqtA
5ak7A
4wy4D
5bowA
4o0qA
4bowA
4ep4A
4exrA
5hdmA
1j6pA
2jgpA
3c6fA
1lq9A
1k8wA
4dvlA
3bmaA
2rstA
3kz9A
2w1rA
3fmyA
3gv0A
1vybA
4qy7A
4yj6A
4fgmA
3aonA
4devA
1keiA
4gnrA
3na2A
1gsmA
2acfA
4dv8A
4asmB
3e98A
4pzjA
2i39A
1jhcA
2xhfA
2h3xA
2wmyA
1a1dA
4eq7A
1ypyA
2lgrA
2pmdA
3hggA
3cu3A
1ucsA
3zpxA
2e11A
3dkzA
2zo0B
1i82A
1qq5A
4chdA
3nl9A
1fg3A
2yskA
4xb6A
3zuiA
4heiA
3ddtA
1sumB
3clwA
1rmgA
2wdsA
3ieeA
4o8wA
4leyA
4eijA
3ss7X
4cfiA
3p1xA
2w3pA
2o0mA
2qdlA
4zniA
1w19A
3mwdA
2z51A
4om8A
4cahB
3m03A
2ybdA
3cvoA
3nbcA
4ptyA
4jqsA
4zy7A
3e8tA
4lqzA
2x5rA
3vp9A
2fji1
1plcA
2a6bA
4z24A
1jgdA
4eneA
3bmvA
4atnA
1vrcA
2ce2X
3hn5A
3csxA
1tfkB
1nijA
5bovA
1rewC
5b19A
5k3qA
2o8pA
4ct0B
2imjA
3ks5A
3wgxA
3ha2A
2vbeA
1u5uA
3ci1A
4eg9A
5hk1A
4w9zA
3tlcA
3db7A
4akaA
2v7qJ
3mi9C
3fg8A
3vepC
3aovA
2fa1A
2rerA
5jjaC
2w1jA
2jcdA
1kb9A
4okvE
1q5fA
1i0rA
4yx1A
4errA
2pneA
5it3A
4uj7A
3fwzA
4lhbA
2aglD
4g5aA
1td5A
1guaB
1gyjA
1fiuA
1f1eA
3nekA
4w66A
2ivfC
2wdcA
3dgpA
3uafA
5emiA
1d0qA
4rn3A
3onjA
5cwqA
4agsA
2d5wA
1vkwA
5ip4D
2iqqA
5ep2A
4zrlB
2trcP
1vcaA
3fakA
4xslA
3a57A
3pohA
4owwA
3byqA
4il7A
3w61A
1yqhA
2h8gA
3rx6A
4rajA
3bwxA
3qs2A
4zosA
1hcuA
2uvpA
4zhvA
4gvfA
4mo1A
3ly1A
3tcvA
3oloA
4bj5C
3igsA
4d06A
2xu8A
4q5wA
4yk2A
2pc1A
4h2dA
1osyA
2z0jA
4lqbA
4hs2A
3dpgA
5iodA
1xfkA
3ot1A
1zt3A
1vd2A
1m5q1
2hfbA
4nu5A
4n01A
4f55A
1c04D
1ze3H
4r5rA
2fweA
4gxbB
3ka7A
3wnbA
1occK
3o3mA
3md1A
3km3A
1kqfC
2yfaA
2fphX
2p6vA
3ly7A
2ns0A
1jb7B
3r24A
2atqB
3korA
3h0nA
3u4tA
3gudA
1gakA
3ct8A
4krgA
1uwcA
5izsA
3lf6A
2b0cA
1kp9A
2yorA
2fygA
3gwcA
2qguA
5ffiA
4tshA
3lhqA
1cfzA
1mmoD
4rzyA
3dmeA
1k75A
4gvbA
2n6eA
1jf3A
3le4A
2o57A
2d7eA
4xfkA
4d97A
4ousA
5cesA
3qwlA
1b35B
3f7sA
3iprA
2ig6A
2cvbA
4wz0A
4aclA
1occL
2itbA
1o6dA
4fr0A
4ol4A
1stxA
4e6fA
5ffpA
4wfwA
5c50B
4eq2A
4yorA
3b9nA
3ig5A
4uhtA
4alzA
4opwA
4exoA
4tpsB
3ghjA
1eanA
2ehzA
4h10A
3dnpA
2gagD
4d0tA
3l7hA
1i3qK
4g08A
3lgdA
4efoA
4pz6A
2gwwA
3vlaA
3t33A
3igmA
1stmA
3w0kA
1kytA
3u2gA
2nsbA
2i6hA
4fasD
4wyhA
1fs9A
1vf7A
2vpwC
4psnA
1zhtA
5e4yA
1qysA
1wz3A
2nrlA
5fjwA
4gs1A
2nqwA
4oi3A
5cdkA
4o9uE
3qfmA
4k90A
4oqpA
3fprA
1vhqA
4hkdA
3gr3A
5cvaB
4jemA
3d7aA
4ofaA
3klrA
1wt6A
2p64A
4w8aA
1acmB
2gjyA
2mc8A
3gk7A
3chmA
4q1qA
3kzgA
2ig8A
4jr6A
5hb7A
3vnyA
2ed6A
3bjnA
4gn4B
3lhcA
3pmsA
2vfrA
3ijiA
2l3aA
3ultA
4plpA
4narA
2jhbA
1e1cB
2i48A
2f6lA
1ylqA
2q88A
2x5cA
2d48A
4jw2A
3qp1A
3ct6A
2h5nA
3etoA
1pv5A
3qr7A
3bh0A
1dioB
3luaA
3lyhA
1nekC
2cxhA
5ek5A
1t4wA
3va2A
4htgA
1hdoA
2d9rA
4zheA
2i3aA
1jiwI
4feeA
3gnlA
1z6nA
2dkjA
2bk9A
5bxxA
2mwmA
3bjoA
4c2lA
4ye7A
3o7hA
2rb7A
1a34A
2xedA
3wa0G
1mkfA
2ogxA
4kt6A
1ijyA
1fjdA
4nooA
3atqA
3v9jA
1yn3A
5cywB
4cvrA
1y9lA
4z48A
3u5vA
2b4jC
3kmuA
1h31A
4hesA
2bzuA
5anrC
3sukA
1p90A
1ogmX
4f2lA
2htdA
2fnoA
3ir4A
4oogA
4a6qA
3cebA
2pqlA
3d7lA
4h3uA
3agzA
1s72S
2rciA
2f4iA
3bmzA
1q8bA
2hnuA
3e56A
1kq3A
4za6A
5it0A
1u6tA
1occE
2dg8A
3entA
4opbA
1m56D
2yeqA
1r5zA
4m5gA
3tk8A
2ckkA
1h2rS
2y33A
4uulA
3c4rA
4r03A
1vajA
5igfA
2v66B
3g91A
3m84A
4dlfA
1s5lB
5jd9A
1nkrA
2bvfA
4y7sA
1eyrA
1ua7A
2qv0A
2jsoA
1sjwA
3g36A
5dyqA
3vluA
2cvpA
1r7aA
1l2wI
2gb4A
1qwoA
4ueyA
2j3tC
2xi5A
3crvA
1jo0A
3mcxA
2vq2A
2q33A
2ynmC
1j6rA
5cwgA
4q53A
2x57A
2lw8A
1yqtA
3oolA
1a9xB
4r7fA
3omyA
2pliA
5a07A
2dqlA
3u28C
5dxlA
1j5uA
3ctpA
4hy4A
2ql8A
5anzA
2uz9A
2cc6A
3id7A
3wk4A
4gqmA
2gagB
5cozA
4eqqA
3ck6A
2o26U
3fmoA
3h8dE
1v8eA
1ef1C
5d7uA
5chlA
4a3zA
3zg7B
2w68A
1azyA
1gwkA
3d7kA
1s72B
2f4mB
3u12A
4rgiA
1e5oE
1mudA
2bkfA
5he9E
2d0sA
4p7cA
2r2aA
1u7kA
3nkzA
1x9zA
1vzmA
4u9bA
1kjnA
1t92A
4lrxC
3fpeA
1wbhA
3bf7A
1e7lA
1fp4B
1e3aA
3cpxA
1kzqA
3x2zA
5aq5A
3ijwA
1p3cA
2qfeA
3d3yA
4hvyA
3popA
1stzA
3il0A
1k8kE
3ud1A
3fg9A
4gmmA
3h35A
2e4mC
4byzA
1c8oB
4zp0A
3gpvA
3eofA
3n9uC
2e5yA
4v1rA
2vazF
3sf5B
4id2A
4dckA
2rcmA
4mewA
2ga1A
3f8xA
2b61A
3hp4A
4l8iA
4xunA
3dewA
2hmsA
3nvnB
4yvoA
1uptB
1z9lA
4q3oA
2c8sA
3zqsA
3bb0A
3zmoA
4cbuG
2xhaA
4cp6A
4gucA
1fc3A
2zbtA
1sg4A
4nxyA
4x86A
3hoiA
3k1zA
3gb4A
3ourA
2p5vA
3u0cA
1m15A
3ny2A
4u9lA
3bp5B
2iuyA
3ounB
3lmfA
5fvdB
5b3dA
1nkdA
4wsfA
3f9tA
5cx2A
3qsgA
1mwkA
2guzA
4awlB
3hc7A
5hsfA
1jy2O
4qdcA
4y68A
4uzzA
1qgwA
1ys1X
3dhuA
4n6qA
3er6A
1tqyB
4n5uA
4njgA
1cb7A
2w3dA
1yq3D
1d3bA
5c9nA
1bcmA
2bjiA
4a8fA
1ky6A
2hphA
2axwA
3llvA
3p9vA
4e40A
4nt1A
5d91A
3rrwA
2wb6A
4zbwA
3k29A
2p14A
3ngyA
1z2nX
2f4pA
1t0bA
2g1uA
4n7qA
3e96A
3scyA
1r9lA
1zy9A
1iklA
4wuvA
3p9aA
2pofA
4gdiA
4q4v1
5a8cA
2fi0A
1j22A
2a26A
4uz8A
4kpuB
3dsmA
5fd7A
2wnpF
2fiuA
4abxA
3mw6A
2ahjB
3pv8A
1su6A
1h3oA
3o15A
1v7oA
3wwlA
4lb8A
3ehcA
3htkB
4gt8A
1b37A
5ibwC
1x2iA
3g9wC
3hroA
3dqpA
3c3dA
3hx8A
3ke2A
1k8xB
1knyA
2fq4A
3ft1A
2bk8A
1at0A
3ihqB
3sn6B
1aojA
3od9A
2i44A
5d50E
2vgoC
2qfaB
1y7rA
1am7A
2le2A
2i5dA
4oy6A
1m44A
3snyA
3v5cA
2iyqA
2z8dA
1rmlA
3claA
3cbwA
2ubpA
4ac1X
3n17A
1h97A
2wpvB
2vm9A
4xreA
3t8jA
4l57A


==> anc/Additional_File_4_-_TS1267_list.txt <==
4ei2A
2yxyA
4zlcA
4g6tB
3zg7A
3r3pA
4yucA
4pkmA
1qftA
4mt8A
2a14A
2iqyA
5aogA
3cc8A
3uxkA
5cf3A
4uetA
3oqpA
3laeA
1tuvA
3qufA
1gdiA
4s0nA
2innA
2x9kA
2qrjA
3x3mA
3bhnA
3qbuA
1uuzA
2e9xA
1dqtA
3t9wA
3qnmA
3zk4A
2yk4A
1escA
2b9dA
2czsA
4ytlA
2nsfA
1ufiA
4c47A
1uekA
1tafB
1wmhB
4ox0A
1xqoA
4ri5A
1iytA
5iwqA
3shgA
1cf3A
4evyA
2hujA
3a0nA
4cijA
3kk4A
2v33A
5kukA
1vhgA
5cl4A
1wdjA
5c2uA
1efdN
4bvxA
4pexA
1jhsA
3d79A
3e8lC
3bpqA
2yjpA
1fjrA
3szmA
2exxA
1rjdA
1uujA
2raeA
1wlgA
4u3sB
2xp1A
1cxzB
2om6A
4gioA
1fpzA
4cf4A
1syxB
3q46A
1ymqA
5iocA
4ckqA
3ihmA
4hwoA
4yicA
1tuhA
3kizA
1no1A
2lrgA
2j9fB
4cheA
3b7cA
4whnA
3viqA
11asA
1t6aA
3ke7A
1nteA
5fa8A
2ecsA
4yz0A
1os2A
4n0rA
1z6mA
2wl8A
1gmuA
3akbA
1z2wA
2askA
1ccmA
2w6hI
1ezwA
1j7xA
3f67A
4ynhA
3ajfA
3cmqA
2x0cA
1qqvA
4k2jA
4i16A
2ycdA
2o2gA
4uyiA
2gagC
2xveA
5gjbA
3nznA
1wmxA
4jleA
4m2jA
3jtoA
3f08A
3i96A
3tl4X
3mmhA
4pgrA
4xuwA
1qkrA
1wc2A
5kveH
3dt5A
4f06A
1lf6A
3bc1B
3mlqA
1i5dA
1u2fA
2nwiA
4i4oA
3nnfA
2dxqA
2c4jA
3clmA
4tpsA
4k3uA
3napA
3ehgA
4ahwA
3v4eA
2ra1A
3vzxA
4adlA
1qqfA
3n2oA
3gmgA
1namB
2uw1A
4yv4A
3fxdB
2qcuA
2iu5A
5bmoA
1a92A
4x8yA
3lrfA
4v1fA
2z3jA
3o7bA
4g10A
3uenA
3mpkA
1xozA
5cx7A
4nmwA
1bs9A
3l20A
4repA
4nk3A
1ep3B
4o5vA
5dvwA
4q4v2
2yg8A
4njnA
3rriA
4i0xB
3fmcA
3pe5A
4luqC
3retA
3a64A
4o8sA
2gsvA
3u2eA
1u77A
2jblC
4ohnA
4ofkA
3ooqA
3bd1A
1nxfA
3c5kA
2bsjA
4hjyA
4ybaA
3be5A
2ztbA
1i5pA
1j0pA
4nyqA
1r28A
2hkvA
3wutA
3qyeA
4mcoA
3fh1A
4pd2A
5c6kA
1tfeA
2dy0A
3etzA
4p0yA
5ecdA
2rknA
5by8A
3nufA
4ercA
2pd2A
3aboB
4kxuA
1dp7P
3rxyA
2qvgA
2dyoB
4qiwL
4gzcA
1he1A
3jxoA
1oq1A
2cpgA
3qhqA
4o7kA
4gakA
1d7yA
4p85A
3p42A
1egwA
4za1A
1asuA
5hciA
1es5A
4egwA
1s3cA
2qwzA
3vnaA
5cecA
2yzjA
3d3rA
2o90A
1qtrA
4q63A
1cwwA
4le7A
3woeB
1s72Q
3r0aA
1pu6A
4m1bA
4eo0A
2hf1A
5khdA
4zcnA
2rczA
5bx9A
1w9cA
3i7jA
5bwnA
2d7vA
3sy6A
4ihfG
2imdA
3qszA
5brdA
4h7wA
1mkkA
3vgiA
1nbwB
4ph8A
3u23A
2geyA
2hb0A
4ubhA
1q4kA
2wcwA
4kjyA
4rhpA
1kwaA
1cq3A
1airA
3qc0A
1diiA
2odkA
4qmaA
4xr0A
4g6tA
4iuwA
2xfvA
4j3oF
3qtaA
4r80A
5dc8A
4rhwE
2fcwB
2g8lA
3zthA
4zsiA
2f2gA
4o1rA
3hefA
2z0rA
3eyyA
4p1mA
1fl9A
1i9hA
2wy7Q
4nv4A
1rjpA
1c3qA
4wd7A
3w4sA
3m2tA
4sgbI
3a0sA
3pj0A
4iumA
3volA
3kcuA
1y6xA
4z7xA
1z2uA
3ckmA
3c8wA
4yhvA
2nx9A
1utyA
2waxB
3ue2A
2gtdA
5e4gA
1lx5B
1wytB
1po7A
1vp7A
4jf8A
4cd4A
4mb0A
5cd2A
1c4qA
4hx3A
2fezA
5e8mA
2bjfA
1x3kA
5csgA
4zmkA
3fetA
3a24A
1ga1A
3bs7A
1r4vA
4cybA
3he4B
2chpA
5ct8A
1h0xA
3ieyB
1ji7A
4af1A
4ezgA
3rklA
5bu1A
1a0bA
1txgA
3su2A
2djmA
4trtA
3n79A
1ekjA
2cu3A
3gqhA
5c17A
4h14A
4owdA
4hpmA
3r62A
2g0wA
5bpkA
4mbxA
2iblA
3hj1A
4ypiA
1occF
4tjvA
3t6aA
3pjvD
5cz0A
4hnlA
3ao9A
3bn7A
4x5mA
1sgmA
3c7mA
1fw9A
4dt0A
2k07A
4n4jA
4phoA
3s84A
4u1eB
3lp5A
4fc5A
3n3dA
3mxnA
3besR
3phsA
2ch7A
2f06A
5bmtA
3ahmA
1mtpA
2chgA
4cdjA
3bc9A
3gmfA
4f7wA
3o3yA
3mwxA
3oqtA
4n6kA
4n06A
3i3vA
1rl0A
4v17A
2ebeA
1n6uA
4he5A
2hs5A
4chiA
2octA
3kffA
3rq9A
2p26A
5fiiA
3clcA
1zl0A
3q3qA
3h7jA
2olnA
4u8mA
3ni0A
2ygnA
4etnA
3huhA
1gqeA
4mo0A
4xgoA
2vlaA
3frmA
2vs8A
2opiA
2cw6A
4bp0A
5fvnA
2id6A
2v79A
3n0xA
3hpbA
1r45A
1bvyF
1cb7B
4y2oB
2di3A
4ascA
1z3eA
5c7yA
5bp8A
2vkjA
2ex2A
2df4B
4g9sA
3hduA
1jr2A
4wjtA
1o4wA
4z8qB
3n77A
4e3eA
1gxuA
1xnfA
4v0pA
1elwA
3lumA
3vrdA
3m5bA
1ezgA
2j1rA
4pwwA
2zqmA
2o1kA
4zdbA
5jlvC
3rnvA
3uioD
4rxlA
4rpcA
2oocA
4pedA
1v5vA
1idpA
1la6A
4z0yA
4eacA
2dj5A
4hcjA
1peaA
2i66A
2j7aC
3fcnA
4gosA
1mspA
2ccqA
3lw8E
2eyuA
4cvbA
2qfaC
1s2xA
4ru1A
2amlA
2fucA
3wliA
3n1bA
4yh8A
1c8nA
1fm0D
2dp9A
4icwA
2rdnA
3cl5A
2giyA
2y69H
3obfA
2gwlA
1uwkA
2p0wA
1xdoA
1nlrA
4ociA
3kmiA
5bq5A
2ie3A
1jb0D
3l4nA
1vmbA
3t3lA
4dooA
4dhxA
3blnA
3myxA
4yecB
2z26A
5csrA
1f3vA
2vqcA
2i83A
1ljpA
4nwpE
4r0sA
3nsxA
3zfsC
4didB
3dn7A
1n9gB
1yr6A
2zw2A
2a5zA
1jyhA
2mcmA
4nogA
3s99A
3fd3A
3w6bA
4bjjA
3txmA
3bpjA
4rptA
1vjhA
2vfoA
1wdtA
4ni3A
3m66A
3nohA
4gdmA
3o12A
3rqtA
2kphA
5i9jA
3p1vA
2vptA
4yizB
1xsvA
4r1oA
4hhvA
4yteA
4x84A
4ehwA
1htrP
4luqA
2pkdA
3fvvA
3fkqA
3pl0A
4qytA
4dgtA
3lhiA
4p29A
4w7lA
4e0aA
4nk6A
3gydA
3ebtA
4oq2A
4gqoA
2zb4A
4b6xA
4kruA
1xkpC
5d18A
5a60A
4wu0A
1b35A
4iwbA
4ke2A
1oygA
4je3B
1oruA
5c1mA
1ws6A
4p5nA
4f0wA
3opcA
3omdA
5ayvA
5ijjA
5dtcA
1kq6A
1j34C
3ggdA
3ifjA
2nx2A
3uejA
4i99C
3d0fA
2j6pA
2hlzA
3i09A
2nujA
3kowE
3q18A
1dw9A
3sxuA
4uaeF
1atgA
2l83A
3fkaA
4r9pA
2bmoB
3mizA
1dqnA
3cwrA
2qipA
3gdwA
3erfA
4qc6A
3kkfA
3ib5A
1bkrA
3vj8A
1veaA
4fr9A
3go5A
1ojhA
4n6dA
2jpsA
4gipA
2qhbA
4lvnP
2puzA
3oy2A
4rhrA
3w3wB
3rpdA
3rx9A
3n0yA
4nbzA
3i33A
5ig6A
4hi6A
3tfhA
1pp8F
1u7hA
5h9nA
3ijmA
4xb6C
2r01A
3lfjA
4ktbA
3hrgA
1cfbA
1i71A
3oulA
5cfiA
3v7bA
1jsuC
1aocA
4dveA
4zmiA
1yrkA
3swoA
1sbpA
3pg7A
2fdoA
3di5A
2vtwA
4hstB
3b9tA
1sizA
5jo8A
3nqbA
1hztA
4nn5B
4d0qA
3hr0A
4ipuA
1vi5A
1ukfA
1xovA
2e7dA
2krcA
3cryA
4q6lA
2rifA
5kveL
3g67A
2rfrA
2x34A
3g3sA
3lccA
3d1tA
2qngA
3sk1A
4f03A
4s3iA
4b2fA
5el3A
2ez1A
4ihqA
3b21A
4q98A
2rjzA
4qq6A
1m42A
4nzkA
3o6qB
4hh3C
5idvA
2xciA
2p17A
4qiwD
4hhrA
3sghA
5hagA
3oxpA
1j1dB
3lwjA
1p5uB
5hkpC
3ic9A
2d8dA
4eqsA
2jbwA
3l9aX
4uf7A
2i9iA
3p53A
2wagA
1dzjA
3tuoA
3kziy
4psfA
5dilA
2bt9A
2r96A
3d3oA
3q1nA
3ka5A
2hr9A
2ofcA
4czdB
3rgoA
2w1vA
2ggoA
1dxrH
2o6lA
4rjwA
4jdxA
1sefA
5fcmA
3g1lA
4uybA
1kzuA
2xt2A
1k0iA
3i57A
1khxA
1a4uA
4h27A
1gciA
1iw0A
1ui0A
4a57A
1svlA
4lfuA
5dp2A
3kyiA
2ci1A
3ju3A
2r1qA
5cwhA
3crxA
2j9uB
3d1bA
1a7dA
2lbdA
1f00I
4pqhA
1a82A
3g2bA
1mo9A
4dkwA
3sdwA
3chjA
3petA
3erwA
3vtxA
1pdpA
3ledA
3gvxA
2bh1X
4l07A
4ovyA
3zriA
4m88A
3aonB
1l9vA
4ltyA
1ce6B
3ihvA
5f8bA
4lwsB
3akcA
4hynA
3q93A
2v1sA
2o49A
4dwrA
3tmgA
3s64A
2iv7A
2pa7A
2okmA
3ndqA
4au1A
2yhgA
3sy1A
3qy6A
5cclA
2wbmA
4tsdA
4y67A
3d4tA
4bjsA
4dtdA
1u7iA
1q7lA
3ujeA
2eh1A
1u0sA
4exsA
5j0kA
4ccwA
4pyrA
1dypA
4u7iA
3njkA
1t0fC
2p4xA
4e2xA
1j5qA
1on2A
2qihA
1s7iA
2pygA
4x1xA
4rhzA
5eq0A
4yniA
3nswA
3eytA
2bl2A
2giaB
4fm3A
3potB
4fixA
2qnuA
4nstB
2q0oC
3ufbA
5d2mG
5jj2A
3pivA
3c5xC
3rj2X
3h1nA
3l2hA
1vk5A
3a76A
3r4kA
4o32A
3hlxA
3rftA
2b1yA
2h1tA
3mcwA
1fyzC
4rw0A
2bv9A
1rj1A
3oj5A
4s1hA
5c4iC
5bycA
1dabA
3tj8A
2zt9B
3cimA
1kkoA
3hvwA
4hr6C
1yloA
2qiyC
3aeiA
3memA
4m1jC
1tikA
4udkE
3t37A
3fk8A
2j5yA
2gj3A
2xl7A
5j8eA
3amrA
1pqhA
5bpuA
2f5zK
1ua4A
1q9uA
1vkjA
4u5bE
2p62A
1r6xA
1xdnA
4p78C
3s9xA
3hrpA
3id1A
4mncA
2innE
3iezA
3pnnA
3r6pA
4kp3C
2v7sA
3fghA
3tvaA
3djlA
1rj7A
1xl3C
4pqzA
3a4rA
1tigA
3kkgA
5fjdA
4cu2A
1px8A
3oajA
2vmbA
1f8rA
4xe7A
3te4A
4w8qA
2g7gA
3e2oA
4x33A
2p51A
3oq4A
4xo1A
2e2nA
2c3vA
3cexA
4h0fA
3tt9A
1jhgA
2qhoB
2peyA
1hh8A
1qqrA
3in6A
1sfpA
4cryB
3o2rA
2ob5A
3r90A
1v4eA
4ovxA
4rz4A
1zgkA
2v81A
2xzeA
5c8gA
3giwA
3lazA
1jclA
3c0fB
4ixqX
2o38A
1g2rA
4d77A
4hspA
1gvpA
1ogqA
4zrxA
5cwtA
2idlA
3q2rA
4db5A
4wmqA
1xu7A
1tp6A
1t6sA
2npiA
3k11A
2f20A
5boiA
5hwvA
2a2mA
5cztA
2iojA
3fx7A
3n40P
4wwhA
3g48A
1c0iA
3sonA
2yziA
1h4iB
3juwA
2o62A
4mbbA
4qazA
3rq4A
3r3cA
2isjA
1wwjA
2oikA
2hq7A
3bjaA
4b8eA
2j9oA
1j2tA
3k2aA
4ej7A
3thgA
3o6uA
3mvpA
3nsmA
2vvfA
1l2pA
1qy6A
2dkfA
1vzjA
4guxA
3pvhA
3s44A
4ovjA
2maoA
3aj4A
4k02A
1t0iA
1ocyA
4i1sB
5hoeA
1lc5A
3me7A
2q97T
2j58A
4wndB
3lvjC
3civA
1tafA
3g0kA
4oltA
3h5lA
5f46A
4n0pA
3f7eA
1i24A
3eusA
2xcyA
1hx1B
2qyaA
1dj7A
3hlsA
3pdgA
3fs8A
2ww5A
2q27A
4fd4A
1pwxA
2x9zA
1jg1A
4e17B
3e3vA
5ed9A
2vy1A
1ra4A
4wpgA
2v8cA
3df8A
4mfiA
2j6lA
3ecfA
2ba1A
3logA
1zabA
3txsA
4bwrA
4pt1A
2hy5C
4wt3A
2ookA
2gqtA
4gimA
4f98A
4pqgA
1rkuA
5cd9A
3bwsA
1bg8A
4ytoA
3iv3A
1poiB
2qkpA
3graA
3f9pC
4ld3B
1k24A
2fe5A
3en8A
1w9aA
4iajA
1qzmA
3l31A
3bczA
4emnA
5a1qA
4moyB
3ewgA
3luyA
2rccA
2qruA
3tyrA
4olsA
4l4aA
2regA
3i10A
2yysA
2dlbA
4tr3A
3p1lA
2ybyA
4uu3A
3ggrB
1yocA
4dikA
3zboA
3qguA
2ia4A
3l60A
3zssA
2hj1A
3zytA
1vlyA
1g31A
4jqwA
1zuuA
1gnyA
4dz1A
2ozjA
1xawA
4qndA
3b33A
4o9lA
2xppB
2bmoA
4cw4A
4z7eA
2oqyA
2e1eA
4dm5A
3iv1A
1hfeS
4nn2A
4rp3A
3iibA
1w2zA
2hy7A
4hd1A
4beuA
4fybA
4tx4A
2qlcA
3f2zA
3holA
4w4lC
2cduA
1ws7A


==> anc/Additional_File_5_-_casp11_list.txt <==
T0759
T0760
T0761
T0762
T0763
T0764
T0765
T0766
T0767
T0768
T0769
T0770
T0771
T0772
T0773
T0774
T0776
T0777
T0778
T0780
T0781
T0782
T0783
T0784
T0785
T0786
T0787
T0788
T0789
T0790
T0791
T0792
T0794
T0796
T0797
T0798
T0800
T0801
T0803
T0805
T0806
T0807
T0808
T0810
T0811
T0812
T0813
T0814
T0815
T0816
T0817
T0818
T0819
T0820
T0821
T0822
T0823
T0824
T0825
T0827
T0829
T0830
T0831
T0832
T0833
T0834
T0835
T0836
T0837
T0838
T0840
T0841
T0843
T0845
T0847
T0848
T0849
T0851
T0852
T0853
T0854
T0855
T0856
T0857
T0858


==> anc/Additional_File_6_-_casp12_list.txt <==
T0859
T0860
T0861
T0862
T0863
T0864
T0865
T0866
T0868
T0869
T0870
T0871
T0872
T0873
T0879
T0886
T0889
T0891
T0892
T0893
T0896
T0897
T0898
T0900
T0902
T0903
T0904
T0911
T0912
T0918
T0920
T0921
T0922
T0928
T0941
T0942
T0943
T0944
T0945
T0947

